Binary Determinantal Complexity

We prove that for writing the 3 by 3 permanent polynomial as a determinant of a matrix consisting only of zeros, ones, and variables as entries, a 7 by 7 matrix is required. Our proof is computer based and uses the enumeration of bipartite graphs. Furthermore, we analyze sequences of polynomials that are determinants of polynomially sized matrices consisting only of zeros, ones, and variables. We show that these are exactly the sequences in the complexity class of constant free polynomially sized (weakly) skew circuits.

==> anc/binmatrix.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "binmatrix.h"
#include "myassert.h"

void f2_read6_raw( unsigned char *data, bitstring *b, int n ) {
    int i,j,topbit;
    unsigned char *topbyte;
    topbit = n * (n-1) / 2;
    for (topbyte=data; topbit >= 6; topbyte++)
        topbit -= 6;
    topbit = 6-topbit-1;
    memset(b,0,n*sizeof(*b));
    for (j=0; j<n; j++) {
        for (i=0; i<j+n; i++) {
            ASSERT(*topbyte);
            if (i<n) b[i] |= ((((*topbyte-63) >> topbit) & 1) << j );

            if (!topbit) topbyte++,topbit=5;
            else topbit--;


        }
    }
}

bitstring *f2_create(int n) {
    return calloc(n,sizeof(bitstring));
}

bitstring *f2_read6(unsigned char *data, int *n) {
    bitstring *b;
    *n = ((*data++)-63)/2;
    if ( (b = calloc(*n,sizeof(*b))) )
        f2_read6_raw( data, b, *n );
    return b;
}


int f2_entry(bitstring *b, int i, int j) {
    return ((b[i]>>j)&1);
}


void f2_print( bitstring* b, int n ) {
    int i,j;
    for (i=0; i<n; i++) {
        printf("[");
        for (j=0;j<n;j++)
            printf("%s", f2_entry(b,i,j)?"1 ":"0 ");
        printf("]\n");
    }
}

int f2_det( bitstring* b, int n ) {
    int k,i;
    for (k=0; k<n; k++) {
        if (f2_entry(b,k,k) == 0) {
            for (i=k+1; i<n; i++) {
                if (f2_entry(b,i,k)) {
                    bitstring t=b[i];
                    b[i]=b[k];
                    b[k]=t;
                    goto work;
            } }
            return 0;
        }
work:   for (i=k+1;i<n;i++)
            if (f2_entry(b,i,k)) b[i] ^= b[k];
    }
    return 1;
}



==> anc/binmatrix.h <==

typedef unsigned long int bitstring;

void       f2_read6_raw( unsigned char *data, bitstring *b, int  n );
bitstring *f2_read6    ( unsigned char *data,               int *n );
bitstring *f2_create   (                                    int  n );

int        f2_entry ( bitstring *b, int i, int j );
void       f2_print ( bitstring* b, int n );
int        f2_det   ( bitstring* b, int n );


==> anc/finitefield.c <==
#include <stdio.h>
#include <stdlib.h>
#include <string.h>

#include "myassert.h"
#include "finitefield.h"

typedef struct {
    entry s;
    entry t;
} bezout_t;


bezout_t exeucl(entry a, entry b) {
    bezout_t retval;
    if (!b) {
        retval.s = 1;
        retval.t = 0;
    } else {
        entry q = a/b, r = a%b;
        bezout_t x = exeucl(b,r);
        retval.s = (x.t);
        retval.t = (x.s) - q*(x.t);
    }
    return retval;
}

entry _R(entry a) {
    return a%MODULUS;
}

entry R( entry a ) {
    if ((a = _R(a))<0) a += MODULUS;
    return a;
}


entry field_invert(entry a) {
    bezout_t B = exeucl(MODULUS,a);
    ASSERT(R(R(B.t) * a) == 1);
    return R(B.t);
}

entry field_pow( entry a, int n ) {
    if (a == 0)
        return 0;
    if (n < 0)
        return field_pow(field_invert(a),-n);
    if (n==0)
        return 1;
    else {
        entry b = field_pow(R(a*a),n/2);
        if (n%2) b = R(a * b);
        return b;
    }
}


void matrix_print( entry **a, int n ) {
    int i,j;
    for (i=0; i<n; i++) {
        printf("[");
        for (j=0;j<n;j++)
            printf("%3lld ", a[i][j]);
        printf("]\n");
    }
}

void matrix_cpy( entry **b, entry **a, int n ) {
    memcpy( b + n, a + n, n*n*sizeof(**a) );
}

void matrix_zero( entry **a, int n ) {
    memset( a + n, 0, n*n*sizeof(**a) );
}

entry matrix_det( entry** a, int n ) {
    entry d, **b = matrix_create( n );
    matrix_cpy(b,a,n);
    d = _matrix_det( b, n );
    free(b);
    return d;
}

entry _matrix_det( entry** a, int n ) {
    int k,i,j;
    entry det = 1;

    for (k=0; k<n; k++) {
        entry minus_inverse;

        if (a[k][k] == 0) {
            for (i=k+1; i<n; i++) { /* find a nonzero entry below this one */
                if (a[i][k] != 0) {
                    entry t;
                    for (j=k;j<n;j++) {
                        t = a[i][j];
                        a[i][j] = a[k][j];
                        a[k][j] = t;
                    }
                    det = MODULUS - det;
                    goto work;
                }
            }
            return 0;
        }

work:   minus_inverse = MODULUS-field_invert(a[k][k]);

        for (i=k+1;i<n;i++) {

            if (a[i][k]) {
                entry submul = (minus_inverse * a[i][k]) % MODULUS;
                a[i][k] = 0;
                for (j=k+1;j<n;j++) a[i][j] = (a[i][j] + submul * a[k][j]) % MODULUS;
            }
        }
        det = (det * a[k][k]) % MODULUS;
    }
    return R(det);
}

entry **matrix_create( int n ) {
    int i;
    entry **a = malloc( n*n*sizeof(**a) + n*sizeof(*a) );
    for (i = 0; i < n; i++)
        a[i] = ((entry*) (a + n)) + n * i;
    return a;
}

void matrix_from_f2( entry **a, bitstring *b, int n ) {
    int i, j;
    for (i=0; i<n; i++)
        for (j=0; j<n; j++)
            a[i][j] = f2_entry(b,i,j);
}







==> anc/finitefield.h <==
#include "binmatrix.h"
typedef long long int entry;

#if 0 && !defined(MODULUS)
#define MODULUS 31
#endif
#if 0 && !defined(MODULUS)
#define MODULUS 907
#endif
#if 1 && !defined(MODULUS)
#define MODULUS 0xFFFFFD
#endif
#if 1 && !defined(MODULUS)
#define MODULUS 0xFFFFFFBF
#endif


entry   field_invert  ( entry a        );
entry   field_pow     ( entry a, int n );
entry   R             ( entry a );
entry  _R             ( entry a );

void    matrix_cpy    ( entry **b, entry **a, int n );
void    matrix_zero   ( entry **a,            int n );

void    matrix_print  ( entry **a, int n );
entry  _matrix_det    ( entry **a, int n );
entry   matrix_det    ( entry **a, int n );
entry   matrix_per    ( entry **a, int n );
entry **matrix_create (            int n );
void    matrix_from_f2( entry **a, bitstring *b, int n );


==> anc/myassert.h <==
#include <assert.h>

#if !defined(DEBUG) && defined(_DEBUG)
#define DEBUG
#endif

#ifdef DEBUG
#define ASSERT assert
#else
#define ASSERT(_x)
#endif


==> anc/output-ptest-on-7x7.txt <==
{{   1,   0,   0,   0, x32, x33,   0 },
 { x11, x12, x13, x21,   0,   0,   1 },
 {   0,   1,   0, x22, x31,   1, x33 },
 {   0,   1,   0,   0, x31,   0, x33 },
 {   0,   0,   1, x23,   1, x31, x32 },
 {   0,   0,   1,   0,   0, x31, x32 },
 {   0,   0,   0, x21,   0,   0,   1 }}
{{   1,   0,   0, x31, x32,   0,   1 },
 { x13, x11, x12,   0,   0,   0, x13 },
 {   0,   1,   0, x33,   0,   0, x32 },
 {   0,   0,   1,   0, x33,   0, x31 },
 {   0,   0,   0,   1,   0, x22,   0 },
 {   0,   0,   0,   0,   1, x21,   0 },
 {   0,   0,   0,   0,   0, x23,   1 }}
{{   1, x32, x31,   0, x32, x31,   1 },
 { x13,   0,   0,   0, x11, x12, x13 },
 {   0,   1,   0, x21,   1,   0,   0 },
 {   0, x33,   0,   0, x33,   1, x31 },
 {   0,   0,   1, x22,   0,   1,   0 },
 {   0,   0, x33,   0,   1, x33, x32 },
 {   0,   0,   0, x23,   0,   0,   1 }}
{{   1,   0,   0,   0, x33,   1, x13 },
 { x21, x31, x11,   0,   0, x21, x31 },
 {   0,   1,   0,   0, x23, x13,   1 },
 {   0,   0,   1,   0,   0, x33, x23 },
 {   0,   0,   0, x12,   1,   0,   0 },
 {   0,   0,   0, x22,   0,   1,   0 },
 {   0,   0,   0, x32,   0,   0,   1 }}
{{   1,   0,   0,   0, x23, x13,   1 },
 { x31, x21, x11,   0,   0, x21, x31 },
 {   0,   1,   0,   0, x33,   1, x13 },
 {   0,   0,   1,   0,   0, x33, x23 },
 {   0,   0,   0, x12,   1,   0,   0 },
 {   0,   0,   0, x22,   0,   1,   0 },
 {   0,   0,   0, x32,   0,   0,   1 }}
{{ x13,   0,   0,   0, x11, x12, x13 },
 {   1, x21, x22,   0,   0,   0,   1 },
 {   0,   1,   0, x32, x32, x32,   0 },
 {   0, x23,   0,   0,   1,   0, x22 },
 {   0,   0,   1, x31, x31, x31,   0 },
 {   0,   0, x23,   0,   0,   1, x21 },
 {   0,   0,   0, x33, x33, x33,   1 }}
{{   1,   0,   0, x32, x33, x21,   1 },
 { x11, x12, x13,   0,   0, x21,   1 },
 {   0,   1,   0, x31,   1, x22, x33 },
 {   0,   1,   0, x31,   0,   0, x33 },
 {   0,   0,   1,   1, x31, x23, x32 },
 {   0,   0,   1,   0, x31,   0, x32 },
 {   0,   0,   0,   0,   0, x21,   1 }}
{{   1,   0,   0, x31, x32,   1,   1 },
 { x13, x11, x12,   0,   0, x13, x13 },
 {   0,   1,   0, x33,   1, x21, x32 },
 {   0,   1,   0, x33,   0,   0, x32 },
 {   0,   0,   1,   1, x33, x22, x31 },
 {   0,   0,   1,   0, x33,   0, x31 },
 {   0,   0,   0,   0,   0, x23,   1 }}
{{   1,   0,   0,   0, x32, x33,   0 },
 { x11, x12, x13, x22,   0,   1,   0 },
 {   0,   1,   0, x22, x31,   1, x33 },
 {   0,   1,   0,   0, x31,   0, x33 },
 {   0,   0,   1, x23,   1, x31, x32 },
 {   0,   0,   1,   0,   0, x31, x32 },
 {   0,   0,   0, x21,   0,   0,   1 }}
{{   1,   0,   0,   0,   0, x23, x22 },
 { x11,   0,   0, x12, x13, x12, x13 },
 {   0, x31,   1, x31, x31,   0,   0 },
 {   0, x32,   0, x32, x32,   1,   0 },
 {   0, x33,   0, x33, x33,   0,   1 },
 {   0,   0, x23,   1,   0,   1, x21 },
 {   0,   0, x22,   0,   1, x21,   1 }}
{{   1,   0,   0,   0,   0, x23, x22 },
 { x11,   0,   0, x13, x12, x12, x13 },
 {   0, x31,   1, x31, x31,   0,   0 },
 {   0, x32,   0, x32, x32,   1,   0 },
 {   0, x33,   0, x33, x33,   0,   1 },
 {   0,   0, x22,   1,   0, x21,   1 },
 {   0,   0, x23,   0,   1,   1, x21 }}
{{ x11,   0,   0,   0, x13, x12, x13 },
 {   1, x22, x23,   1, x22, x31, x31 },
 {   0, x21,   0, x23, x21,   1,   0 },
 {   0,   1,   0,   0,   1, x33, x33 },
 {   0,   0, x21, x22,   1,   0,   1 },
 {   0,   0,   1,   0,   0, x32, x32 },
 {   0,   0,   0,   1,   0, x31, x31 }}
{{ x11, x12, x13, x12, x13,   1, x21 },
 {   1,   0,   0, x33, x32,   1, x21 },
 {   0,   1,   0,   1, x31, x33,   0 },
 {   0,   0,   1, x31,   1, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x23 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{ x11, x13, x12, x12, x13,   1, x21 },
 {   1,   0,   0, x33, x32,   1, x21 },
 {   0,   1,   0, x31,   1, x32,   0 },
 {   0,   0,   1,   1, x31, x33,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x23 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{ x11, x12, x13, x12,   1, x13, x21 },
 {   1,   0,   0, x33,   1, x32, x21 },
 {   0,   1,   0,   1, x33, x31,   0 },
 {   0,   0,   1, x31, x32,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x13, x12, x12,   1, x13, x21 },
 {   1,   0,   0, x33,   1, x32, x21 },
 {   0,   1,   0, x31, x32,   1,   0 },
 {   0,   0,   1,   1, x33, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x12, x13,   1, x12, x13, x21 },
 {   1,   0,   0,   1, x33, x32, x21 },
 {   0,   1,   0, x33,   1, x31,   0 },
 {   0,   0,   1, x32, x31,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x13, x12,   1, x12, x13, x21 },
 {   1,   0,   0,   1, x33, x32, x21 },
 {   0,   1,   0, x32, x31,   1,   0 },
 {   0,   0,   1, x33,   1, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x23, x21, x22, x21, x22, x23, x23 },
 {   1,   0,   0, x32, x31,   1,   1 },
 {   0,   1,   0,   1, x33, x32,   0 },
 {   0,   0,   1, x33,   1, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x11 },
 {   0,   0,   0,   0,   1,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x22, x21, x23, x21, x22, x23, x22 },
 {   1,   0,   0, x33,   1, x31,   1 },
 {   0,   1,   0,   1, x33, x32,   0 },
 {   0,   0,   1, x32, x31,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x11 },
 {   0,   0,   0,   0,   1,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x23, x22, x21, x21, x22, x23, x23 },
 {   1,   0,   0, x32, x31,   1,   1 },
 {   0,   1,   0, x33,   1, x31,   0 },
 {   0,   0,   1,   1, x33, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x11 },
 {   0,   0,   0,   0,   1,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x22, x23, x21, x21, x22, x23, x22 },
 {   1,   0,   0, x33,   1, x31,   1 },
 {   0,   1,   0, x32, x31,   1,   0 },
 {   0,   0,   1,   1, x33, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x11 },
 {   0,   0,   0,   0,   1,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x21, x22, x23, x21, x22, x23, x21 },
 {   1,   0,   0,   1, x33, x32,   1 },
 {   0,   1,   0, x33,   1, x31,   0 },
 {   0,   0,   1, x32, x31,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x11 },
 {   0,   0,   0,   0,   1,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x21, x23, x22, x21, x22, x23, x21 },
 {   1,   0,   0,   1, x33, x32,   1 },
 {   0,   1,   0, x32, x31,   1,   0 },
 {   0,   0,   1, x33,   1, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x11 },
 {   0,   0,   0,   0,   1,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x23,   0, x22,   0, x21, x13,   1 },
 {   1, x32,   0, x31,   0, x13,   1 },
 { x23,   0, x22,   0, x21,   0,   0 },
 {   0, x33,   1,   0,   0,   0, x31 },
 {   0,   1,   0, x33,   1, x11, x32 },
 {   0,   0,   0, x33,   1,   0, x32 },
 {   0,   0,   0,   1,   0, x12,   0 }}
{{   1, x11, x12,   0,   0,   1, x23 },
 { x11,   1, x13,   1,   0,   0, x22 },
 { x12, x13,   0,   0,   1,   0,   0 },
 {   1,   0,   0, x32, x31, x33, x23 },
 {   0,   1,   0, x32, x31, x33, x22 },
 {   0,   0,   1, x32, x31, x33, x21 },
 {   0,   0,   1,   0,   0,   0, x21 }}
{{ x11,   1, x13,   0,   0,   1, x22 },
 {   1, x11, x12,   1,   0,   0, x23 },
 { x12, x13,   0,   0,   1,   0,   0 },
 {   1,   0,   0, x33, x31, x32, x23 },
 {   0,   1,   0, x33, x31, x32, x22 },
 {   0,   0,   1, x33, x31, x32, x21 },
 {   0,   0,   1,   0,   0,   0, x21 }}
{{ x11, x12,   0, x11, x12, x13, x13 },
 {   1,   0,   0,   1, x23, x22,   0 },
 {   0,   1,   0, x23,   1, x21,   0 },
 {   0,   0, x31,   1,   0,   0, x31 },
 {   0,   0, x32,   0,   1,   0, x32 },
 {   0,   0, x33,   0,   0,   1, x33 },
 {   0,   0,   0, x22, x21,   1,   1 }}
{{ x11, x12,   0, x11, x13, x12, x13 },
 {   1,   0,   0,   1, x22, x23,   0 },
 {   0,   1,   0, x23, x21,   1,   0 },
 {   0,   0, x31,   1,   0,   0, x31 },
 {   0,   0, x33,   0,   1,   0, x33 },
 {   0,   0, x32,   0,   0,   1, x32 },
 {   0,   0,   0, x22,   1, x21,   1 }}
{{ x12, x11,   0, x11, x12, x13, x13 },
 {   1,   0,   0, x23,   1, x21,   0 },
 {   0,   1,   0,   1, x23, x22,   0 },
 {   0,   0, x31,   1,   0,   0, x31 },
 {   0,   0, x32,   0,   1,   0, x32 },
 {   0,   0, x33,   0,   0,   1, x33 },
 {   0,   0,   0, x22, x21,   1,   1 }}
{{ x12, x11,   0, x11, x13, x12, x13 },
 {   1,   0,   0, x23, x21,   1,   0 },
 {   0,   1,   0,   1, x22, x23,   0 },
 {   0,   0, x31,   1,   0,   0, x31 },
 {   0,   0, x33,   0,   1,   0, x33 },
 {   0,   0, x32,   0,   0,   1, x32 },
 {   0,   0,   0, x22,   1, x21,   1 }}
{{ x11, x12,   0, x13, x11, x12, x13 },
 {   1,   0,   0, x22,   1, x23,   0 },
 {   0,   1,   0, x21, x23,   1,   0 },
 {   0,   0, x33,   1,   0,   0, x33 },
 {   0,   0, x31,   0,   1,   0, x31 },
 {   0,   0, x32,   0,   0,   1, x32 },
 {   0,   0,   0,   1, x22, x21,   1 }}
{{ x12, x11,   0, x13, x11, x12, x13 },
 {   1,   0,   0, x21, x23,   1,   0 },
 {   0,   1,   0, x22,   1, x23,   0 },
 {   0,   0, x33,   1,   0,   0, x33 },
 {   0,   0, x31,   0,   1,   0, x31 },
 {   0,   0, x32,   0,   0,   1, x32 },
 {   0,   0,   0,   1, x22, x21,   1 }}
{{   1,   0,   0, x21,   1, x33, x32 },
 { x11, x12, x13,   0,   0, x12, x13 },
 {   0,   1,   0,   0, x33,   1, x31 },
 {   0,   0,   1,   0, x32, x31,   1 },
 {   0,   0,   0, x21,   1,   0,   0 },
 {   0,   0,   0, x22,   0,   1,   0 },
 {   0,   0,   0, x23,   0,   0,   1 }}
{{   1,   0,   0, x21,   1, x33, x32 },
 { x11, x13, x12,   0,   0, x12, x13 },
 {   0,   1,   0,   0, x32, x31,   1 },
 {   0,   0,   1,   0, x33,   1, x31 },
 {   0,   0,   0, x21,   1,   0,   0 },
 {   0,   0,   0, x22,   0,   1,   0 },
 {   0,   0,   0, x23,   0,   0,   1 }}
{{ x22, x23, x21,   0, x22, x23, x21 },
 {   1,   0,   0, x33,   1, x31,   0 },
 {   0,   1,   0, x32, x31,   1,   0 },
 {   0,   0,   1,   0, x33, x32,   1 },
 {   0,   0,   0,   1,   0,   0, x11 },
 {   0,   0,   0,   0,   1,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x23, x22, x21,   0, x22, x23, x21 },
 {   1,   0,   0, x32, x31,   1,   0 },
 {   0,   1,   0, x33,   1, x31,   0 },
 {   0,   0,   1,   0, x33, x32,   1 },
 {   0,   0,   0,   1,   0,   0, x11 },
 {   0,   0,   0,   0,   1,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x22, x21, x23,   0,   1, x12, x21 },
 { x22, x21, x23,   1,   0, x13, x21 },
 {   1,   0,   0, x31,   1, x12, x33 },
 {   0,   1,   0, x32, x33,   0,   1 },
 {   0,   0,   1,   0, x31,   0, x32 },
 {   0,   0,   0,   1,   0, x13,   0 },
 {   0,   0,   0,   0,   0, x11,   1 }}
{{ x11, x12, x13,   0,   0, x21,   1 },
 {   1,   0,   0, x32, x33, x21,   1 },
 {   0,   1,   0, x31,   0,   0, x33 },
 {   0,   0,   1,   1, x31, x23, x32 },
 {   0,   0,   1,   0, x31,   0, x32 },
 {   0,   0,   0,   0,   1, x22,   0 },
 {   0,   0,   0,   0,   0, x21,   1 }}
{{ x13, x11, x12,   0,   0, x13, x13 },
 {   1,   0,   0, x31, x32,   1,   1 },
 {   0,   1,   0, x33,   0,   0, x32 },
 {   0,   0,   1,   1, x33, x22, x31 },
 {   0,   0,   1,   0, x33,   0, x31 },
 {   0,   0,   0,   0,   1, x21,   0 },
 {   0,   0,   0,   0,   0, x23,   1 }}
{{ x11, x12, x13,   0,   0,   0, x13 },
 {   1,   0,   0, x32,   1, x33, x21 },
 {   0,   1,   0, x31, x33,   1, x22 },
 {   0,   0,   1,   0, x32, x31,   1 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x22 }}
{{ x11, x12, x13,   0,   0,   0, x13 },
 {   1,   0,   0, x32, x33,   1, x21 },
 {   0,   1,   0, x31,   1, x33, x22 },
 {   0,   0,   1,   0, x31, x32,   1 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{ x32,   1,   0,   0,   1, x12, x21 },
 { x22,   0,   0,   1, x12,   1, x31 },
 {   1,   0,   0,   0,   0,   0, x11 },
 {   0, x23, x13, x33,   1,   0, x21 },
 {   0, x23, x13, x33,   0,   1, x31 },
 {   0, x23, x13, x33,   0,   0,   0 },
 {   0,   0,   1,   0, x32, x22,   0 }}
{{ x22,   1,   0,   0, x12,   1, x31 },
 { x32,   0,   0,   1,   1, x12, x21 },
 {   1,   0,   0,   0,   0,   0, x11 },
 {   0, x33, x13, x23,   1,   0, x21 },
 {   0, x33, x13, x23,   0,   1, x31 },
 {   0, x33, x13, x23,   0,   0,   0 },
 {   0,   0,   1,   0, x32, x22,   0 }}
{{   1, x22,   1, x22, x23, x31, x31 },
 { x11,   0,   0, x13, x12, x12, x13 },
 {   0, x21, x23, x21,   1,   1,   0 },
 {   0,   1,   0,   1,   0, x33, x33 },
 {   0,   0, x22,   1, x21,   0,   1 },
 {   0,   0,   1,   0,   0, x31, x31 },
 {   0,   0,   0,   0,   1, x32, x32 }}
{{   1, x21,   0, x33,   1, x21, x32 },
 { x11,   0, x12,   0,   0, x13,   0 },
 {   1,   0,   0, x33,   0,   0, x32 },
 {   0, x22,   1,   1, x33, x22, x31 },
 {   0, x23,   0,   0,   0, x23,   1 },
 {   0,   0,   1,   0, x33,   0, x31 },
 {   0,   0,   0, x31, x32,   1,   0 }}
{{   1, x31,   0, x32,   0, x13,   1 },
 { x23,   0, x21,   1, x22, x11,   0 },
 { x23,   0, x21,   0, x22,   0,   0 },
 {   0, x33,   1,   0,   0,   0, x32 },
 {   0,   1,   0, x33,   1, x12, x31 },
 {   0,   0,   0, x33,   1,   0, x31 },
 {   0,   0,   0,   0,   0, x13,   1 }}
{{   1,   0, x33,   0,   0, x32, x32 },
 { x11, x12,   0,   0,   0,   0, x13 },
 {   0,   1,   0,   0, x33, x31, x31 },
 {   0,   0,   1, x22,   0,   0,   0 },
 {   0,   0, x31,   0, x32,   0,   1 },
 {   0,   0,   0, x21,   1,   0,   0 },
 {   0,   0,   0, x23,   0,   1,   1 }}
{{   1, x32, x31,   0,   1, x32,   0 },
 { x13,   0,   0,   0, x13, x11, x12 },
 {   0,   1,   0, x21,   0,   1, x21 },
 {   0, x33,   0,   0, x31, x33,   1 },
 {   0,   0,   1, x22,   0,   0, x22 },
 {   0,   0, x33,   0, x32,   1,   0 },
 {   0,   0,   0, x23,   1,   0, x23 }}
{{   1,   0, x22,   0, x21,   0,   1 },
 { x13, x11,   0,   0, x12, x12, x13 },
 {   0,   1,   0, x22, x23,   0,   0 },
 {   0,   0, x23, x21,   1,   1,   0 },
 {   0,   0,   1,   0,   0, x31, x31 },
 {   0,   0,   0,   1,   0, x33, x33 },
 {   0,   0,   0,   0,   1, x32, x32 }}
{{ x21, x22, x23,   0, x23, x22, x21 },
 {   1,   0,   0, x11, x32, x33,   0 },
 {   1,   0,   0,   0, x32, x33,   1 },
 {   0,   1,   0, x12, x31,   0, x33 },
 {   0,   1,   0,   0, x31,   1, x33 },
 {   0,   0,   1, x13,   0, x31, x32 },
 {   0,   0,   1,   0,   1, x31, x32 }}
{{ x31, x21, x11,   0,   0, x21, x31 },
 {   1,   0,   0, x23, x13,   0,   1 },
 {   0,   1,   0, x33,   0,   1, x13 },
 {   0,   0,   1,   1, x33, x12, x23 },
 {   0,   0,   1,   0, x33,   0, x23 },
 {   0,   0,   0,   0,   1, x22,   0 },
 {   0,   0,   0,   0,   0, x32,   1 }}
{{ x11, x12, x13,   0, x13,   1, x22 },
 {   1,   0,   0,   1, x32, x33, x21 },
 {   0,   1,   0, x33, x31,   1, x22 },
 {   0,   0,   1, x32,   1, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x23 },
 {   0,   0,   0,   0,   0,   1, x22 }}
{{ x11, x12, x13,   0, x13,   1, x21 },
 {   1,   0,   0, x33, x32,   1, x21 },
 {   0,   1,   0,   1, x31, x33, x22 },
 {   0,   0,   1, x31,   1, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x23 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{ x11, x12, x13,   0,   1, x13, x22 },
 {   1,   0,   0,   1, x33, x32, x21 },
 {   0,   1,   0, x33,   1, x31, x22 },
 {   0,   0,   1, x32, x31,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x12, x13,   0,   1, x13, x21 },
 {   1,   0,   0, x33,   1, x32, x21 },
 {   0,   1,   0,   1, x33, x31, x22 },
 {   0,   0,   1, x31, x32,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x13, x12,   0, x12, x13, x13 },
 {   1,   0,   0,   1, x33, x32, x21 },
 {   0,   1,   0, x32, x31,   1,   1 },
 {   0,   0,   1, x33,   1, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x12, x13,   0, x12, x13, x12 },
 {   1,   0,   0,   1, x33, x32, x21 },
 {   0,   1,   0, x33,   1, x31,   1 },
 {   0,   0,   1, x32, x31,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x13, x11, x12,   0, x12, x13, x13 },
 {   1,   0,   0, x32, x31,   1,   1 },
 {   0,   1,   0,   1, x33, x32, x21 },
 {   0,   0,   1, x33,   1, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x12, x11, x13,   0, x12, x13, x12 },
 {   1,   0,   0, x33,   1, x31,   1 },
 {   0,   1,   0,   1, x33, x32, x21 },
 {   0,   0,   1, x32, x31,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x32,   0,   1, x31, x11,   0, x33 },
 { x32,   1,   0, x31, x12,   0, x33 },
 {   1,   0, x23,   0,   0, x21,   0 },
 { x32,   0,   0, x31, x13,   1, x33 },
 {   0, x21, x22,   0, x13,   1,   1 },
 {   0, x21, x22,   0,   0,   0,   1 },
 {   0, x23,   0,   1,   0, x22,   0 }}
{{   1, x33,   0,   0, x13, x23, x11 },
 { x22,   1,   0, x12,   0,   0,   0 },
 { x32,   0, x12,   1,   0,   1, x21 },
 {   0, x33,   1,   0, x13, x23, x31 },
 {   0, x33,   0,   1, x13, x23, x21 },
 {   0,   0, x22, x32,   1,   0,   0 },
 {   0,   0,   1,   0,   0,   0, x31 }}
{{ x13,   0,   0, x13, x11, x12, x13 },
 {   1, x21, x22,   1,   0,   0,   1 },
 {   0,   1,   0, x32, x32, x32,   0 },
 {   0, x23,   0,   0,   1,   0, x22 },
 {   0,   0,   1, x31, x31, x31,   0 },
 {   0,   0, x23,   0,   0,   1, x21 },
 {   0,   0,   0, x33, x33, x33,   1 }}
{{ x11,   0,   0,   0, x13, x12, x13 },
 {   1, x23,   0,   0, x22, x23,   0 },
 {   0, x21, x22,   0,   1, x21,   1 },
 {   0,   1,   0, x32,   0,   1, x32 },
 {   0,   0,   1, x31,   0,   0, x31 },
 {   0,   0, x23,   0, x21,   1,   0 },
 {   0,   0,   0, x33,   1,   0, x33 }}
{{ x11, x12, x13,   0,   1,   0, x21 },
 { x11, x12, x13,   1,   0,   0, x23 },
 {   1,   0,   0, x32,   1, x33, x21 },
 {   0,   1,   0, x31, x33,   1, x22 },
 {   0,   0,   1,   1, x32, x31, x23 },
 {   0,   0,   1,   0, x32, x31,   0 },
 {   0,   0,   0,   0,   0,   1, x22 }}
{{ x11, x12, x13,   0,   1,   0, x32 },
 { x11, x12, x13,   1,   0,   0, x33 },
 {   1,   0,   0, x22, x23,   1, x31 },
 {   0,   1,   0, x21,   1, x23, x32 },
 {   0,   0,   1,   1, x21, x22, x33 },
 {   0,   0,   1,   0, x21, x22,   0 },
 {   0,   0,   0,   0,   0,   1, x31 }}
{{ x32,   1,   0,   1, x12, x21, x32 },
 { x22,   0,   1, x12,   1, x31, x22 },
 {   1,   0,   0,   0,   0, x11,   1 },
 {   0, x23, x33,   1,   0, x21, x13 },
 {   0, x23, x33,   0,   1, x31, x13 },
 {   0, x23, x33,   0,   0,   0, x13 },
 {   0,   0,   0, x32, x22,   0,   1 }}
{{ x22,   1,   0, x12,   1, x31, x22 },
 { x32,   0,   1,   1, x12, x21, x32 },
 {   1,   0,   0,   0,   0, x11,   1 },
 {   0, x33, x23,   1,   0, x21, x13 },
 {   0, x33, x23,   0,   1, x31, x13 },
 {   0, x33, x23,   0,   0,   0, x13 },
 {   0,   0,   0, x32, x22,   0,   1 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 {   1,   0,   0, x32, x33,   1, x21 },
 {   0,   1,   0, x31,   0, x33,   0 },
 {   0,   0,   1,   0, x31, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{ x11, x13, x12,   0,   0, x13, x12 },
 {   1,   0,   0, x33,   1, x32, x21 },
 {   0,   1,   0, x31, x32,   1,   0 },
 {   0,   0,   1,   0, x33, x31,   1 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{   1,   0,   0, x33, x21, x32,   1 },
 { x11, x13, x12,   0, x21, x13,   1 },
 {   0,   1,   0, x31,   0,   1, x32 },
 {   0,   0,   1,   1, x22, x31, x33 },
 {   0,   0,   1,   0,   0, x31, x33 },
 {   0,   0,   0,   0, x23,   1,   0 },
 {   0,   0,   0,   0, x21,   0,   1 }}
{{   1,   0,   0, x33, x21,   1, x32 },
 { x11, x13, x12,   0, x21,   1, x13 },
 {   0,   1,   0, x31,   0, x32,   1 },
 {   0,   0,   1,   1, x22, x33, x31 },
 {   0,   0,   1,   0,   0, x33, x31 },
 {   0,   0,   0,   0, x21,   1,   0 },
 {   0,   0,   0,   0, x23,   0,   1 }}
{{   1,   0,   0, x23,   1, x13,   1 },
 { x31, x21, x11,   0, x31, x21, x31 },
 {   0,   1,   0, x33,   0,   1, x13 },
 {   0,   0,   1,   1, x12, x33, x23 },
 {   0,   0,   1,   0,   0, x33, x23 },
 {   0,   0,   0,   0, x22,   1,   0 },
 {   0,   0,   0,   0, x32,   0,   1 }}
{{   1,   0,   0, x33,   1,   1, x13 },
 { x21, x31, x11,   0, x21, x21, x31 },
 {   0,   1,   0, x23,   0, x13,   1 },
 {   0,   0,   1,   1, x12, x33, x23 },
 {   0,   0,   1,   0,   0, x33, x23 },
 {   0,   0,   0,   0, x22,   1,   0 },
 {   0,   0,   0,   0, x32,   0,   1 }}
{{   1,   0,   1, x23, x22,   0,   0 },
 { x11,   0, x11, x12, x13, x12, x13 },
 {   0, x31,   1,   0,   0, x31, x31 },
 {   0, x32,   0,   1,   0, x32, x32 },
 {   0, x33,   0,   0,   1, x33, x33 },
 {   0,   0, x23,   1, x21,   1,   0 },
 {   0,   0, x22, x21,   1,   0,   1 }}
{{   1,   0,   1, x22, x23,   0,   0 },
 { x11,   0, x11, x13, x12, x12, x13 },
 {   0, x31,   1,   0,   0, x31, x31 },
 {   0, x33,   0,   1,   0, x33, x33 },
 {   0, x32,   0,   0,   1, x32, x32 },
 {   0,   0, x23, x21,   1,   1,   0 },
 {   0,   0, x22,   1, x21,   0,   1 }}
{{   1,   0, x23,   1, x22,   0,   0 },
 { x11,   0, x12, x11, x13, x12, x13 },
 {   0, x32,   1,   0,   0, x32, x32 },
 {   0, x31,   0,   1,   0, x31, x31 },
 {   0, x33,   0,   0,   1, x33, x33 },
 {   0,   0,   1, x23, x21,   1,   0 },
 {   0,   0, x21, x22,   1,   0,   1 }}
{{   1,   0, x22,   1, x23,   0,   0 },
 { x11,   0, x13, x11, x12, x12, x13 },
 {   0, x33,   1,   0,   0, x33, x33 },
 {   0, x31,   0,   1,   0, x31, x31 },
 {   0, x32,   0,   0,   1, x32, x32 },
 {   0,   0, x21, x23,   1,   1,   0 },
 {   0,   0,   1, x22, x21,   0,   1 }}
{{   1,   0, x23, x22,   1,   0,   0 },
 { x11,   0, x12, x13, x11, x12, x13 },
 {   0, x32,   1,   0,   0, x32, x32 },
 {   0, x33,   0,   1,   0, x33, x33 },
 {   0, x31,   0,   0,   1, x31, x31 },
 {   0,   0,   1, x21, x23,   1,   0 },
 {   0,   0, x21,   1, x22,   0,   1 }}
{{   1,   0, x22, x23,   1,   0,   0 },
 { x11,   0, x13, x12, x11, x12, x13 },
 {   0, x33,   1,   0,   0, x33, x33 },
 {   0, x32,   0,   1,   0, x32, x32 },
 {   0, x31,   0,   0,   1, x31, x31 },
 {   0,   0, x21,   1, x23,   1,   0 },
 {   0,   0,   1, x21, x22,   0,   1 }}
{{   1,   0,   1, x31, x23, x22, x31 },
 { x11, x12,   0,   0, x12, x13, x13 },
 {   0,   1, x23,   0,   1, x21,   0 },
 {   0,   0,   1, x31,   0,   0, x31 },
 {   0,   0, x22,   0, x21,   1,   1 },
 {   0,   0,   0, x32,   1,   0, x32 },
 {   0,   0,   0, x33,   0,   1, x33 }}
{{   1,   0,   1, x31, x22, x23, x31 },
 { x11, x12,   0,   0, x13, x12, x13 },
 {   0,   1, x23,   0, x21,   1,   0 },
 {   0,   0,   1, x31,   0,   0, x31 },
 {   0,   0, x22,   0,   1, x21,   1 },
 {   0,   0,   0, x33,   1,   0, x33 },
 {   0,   0,   0, x32,   0,   1, x32 }}
{{   1, x23,   1, x31, x22, x31, x31 },
 { x11,   0,   0,   0, x13, x13, x12 },
 {   0, x21, x22,   0,   1,   1,   0 },
 {   0,   1,   0, x32,   0, x32, x32 },
 {   0,   0,   1, x31,   0, x31, x31 },
 {   0,   0, x23,   0, x21,   0,   1 },
 {   0,   0,   0, x33,   1, x33, x33 }}
{{ x13, x11, x12,   0, x21,   1, x13 },
 {   1,   0,   0, x31,   0, x32,   1 },
 {   0,   1,   0, x33,   0,   0, x32 },
 {   0,   0,   1,   0,   0, x33, x31 },
 {   0,   0,   0,   1, x22,   0,   0 },
 {   0,   0,   0,   0, x21,   1,   0 },
 {   0,   0,   0,   0, x23,   0,   1 }}
{{   1,   0, x32, x33,   1, x21, x32 },
 { x11, x12,   0,   0,   0,   0, x13 },
 {   0,   1, x31,   0, x33,   0, x31 },
 {   0,   0,   1,   0,   0, x23,   1 },
 {   0,   0,   0, x31, x32,   0,   1 },
 {   0,   0,   0,   1,   0, x22,   0 },
 {   0,   0,   0,   0,   1, x21,   0 }}
{{ x13, x11,   0,   1, x21, x12, x13 },
 {   1,   0, x31, x32,   0, x31,   1 },
 {   0,   1, x33,   1, x21, x33, x32 },
 {   0,   1, x33,   0,   0, x33, x32 },
 {   0,   0,   1,   0, x22,   1,   0 },
 {   0,   0,   0, x33,   0,   1, x31 },
 {   0,   0,   0,   0, x23,   0,   1 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 { x11, x12, x13,   0,   1,   0, x21 },
 {   1,   0,   0, x33,   1, x32, x21 },
 {   0,   1,   0,   1, x33, x31, x22 },
 {   0,   0,   1, x31, x32,   1, x23 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 { x11, x12, x13,   0,   1,   0, x21 },
 {   1,   0,   0, x32,   1, x33, x21 },
 {   0,   1,   0, x31, x33,   1, x22 },
 {   0,   0,   1,   1, x32, x31, x23 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   0,   1, x22 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 { x11, x12, x13,   0,   1,   0, x32 },
 {   1,   0,   0,   1, x23, x22, x31 },
 {   0,   1,   0, x23,   1, x21, x32 },
 {   0,   0,   1, x22, x21,   1, x33 },
 {   0,   0,   0,   1,   0,   0, x31 },
 {   0,   0,   0,   0,   0,   1, x33 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 { x11, x12, x13,   0,   1,   0, x33 },
 {   1,   0,   0,   1, x22, x23, x31 },
 {   0,   1,   0, x23, x21,   1, x32 },
 {   0,   0,   1, x22,   1, x21, x33 },
 {   0,   0,   0,   1,   0,   0, x31 },
 {   0,   0,   0,   0,   0,   1, x32 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 { x11, x12, x13,   0,   1,   0, x33 },
 {   1,   0,   0, x23, x22,   1, x31 },
 {   0,   1,   0,   1, x21, x23, x32 },
 {   0,   0,   1, x21,   1, x22, x33 },
 {   0,   0,   0,   1,   0,   0, x32 },
 {   0,   0,   0,   0,   0,   1, x31 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 { x11, x12, x13,   0,   1,   0, x32 },
 {   1,   0,   0, x22, x23,   1, x31 },
 {   0,   1,   0, x21,   1, x23, x32 },
 {   0,   0,   1,   1, x21, x22, x33 },
 {   0,   0,   0,   1,   0,   0, x33 },
 {   0,   0,   0,   0,   0,   1, x31 }}
{{   1, x33,   0,   0, x12,   1, x31 },
 { x22,   0, x23, x21, x12,   1,   0 },
 { x22,   0, x23, x21,   0,   0,   0 },
 {   0, x32,   1,   0, x13, x31,   1 },
 {   0,   1,   0,   1, x11, x33, x32 },
 {   0,   0,   0,   1,   0, x33, x32 },
 {   0,   0,   0,   0, x13,   0,   1 }}
{{   1, x33,   0,   0, x12, x31,   1 },
 { x22,   0, x23, x21, x13,   1,   0 },
 { x22,   0, x23, x21,   0,   0,   0 },
 {   0, x32,   1,   0, x13,   1, x31 },
 {   0,   1,   0,   1, x11, x32, x33 },
 {   0,   0,   0,   1,   0, x32, x33 },
 {   0,   0,   0,   0, x12,   0,   1 }}
{{ x11,   1, x21,   0,   0, x12, x13 },
 {   1,   1, x21, x33, x32, x33, x32 },
 {   1,   0,   0, x33, x32, x33, x32 },
 {   0, x32,   0, x31,   0, x31,   1 },
 {   0, x33,   0,   0, x31,   1, x31 },
 {   0,   0, x22,   1,   0,   1,   0 },
 {   0,   0, x23,   0,   1,   0,   1 }}
{{ x22,   0, x21,   0,   1,   0,   1 },
 {   1, x11,   0, x32, x33, x31, x33 },
 { x23,   0,   0,   1,   0,   0, x21 },
 {   0, x12,   1, x32, x33, x31, x33 },
 {   0, x13,   0,   0,   0,   0,   1 },
 {   0,   0, x23,   0,   0,   1, x22 },
 {   0,   0,   0, x32, x33, x31, x33 }}
{{ x11,   0,   0,   1, x21, x12, x13 },
 {   1, x33, x32,   0,   0, x33, x32 },
 {   0, x31,   0, x32,   0, x31,   1 },
 {   0,   1,   0,   0, x22,   1,   0 },
 {   0,   0, x31, x33,   0,   1, x31 },
 {   0,   0,   1,   0, x23,   0,   1 },
 {   0,   0,   0,   1, x21,   0,   0 }}
{{ x22, x21, x23,   1,   0, x13, x21 },
 { x22, x21, x23,   0,   1, x12, x21 },
 {   1,   0,   0, x31,   1, x12, x33 },
 {   0,   1,   0, x32, x33,   0,   1 },
 {   0,   0,   1,   1, x31, x13, x32 },
 {   0,   0,   1,   0, x31,   0, x32 },
 {   0,   0,   0,   0,   0, x11,   1 }}
{{   1,   0,   0, x32,   1, x33, x21 },
 { x11, x12, x13,   0,   0,   1, x22 },
 {   0,   1,   0, x31, x33,   0,   0 },
 {   0,   0,   1,   1, x32, x31, x23 },
 {   0,   0,   1,   0, x32, x31,   0 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x22 }}
{{ x11,   0,   0, x12, x13, x12, x13 },
 {   1,   1, x31, x23, x22, x31, x31 },
 {   0,   1, x31,   0,   0, x31, x31 },
 {   0, x23,   0,   1, x21,   1,   0 },
 {   0, x22,   0, x21,   1,   0,   1 },
 {   0,   0, x32,   1,   0, x32, x32 },
 {   0,   0, x33,   0,   1, x33, x33 }}
{{ x11,   0,   0, x13, x12, x12, x13 },
 {   1,   1, x31, x22, x23, x31, x31 },
 {   0,   1, x31,   0,   0, x31, x31 },
 {   0, x23,   0, x21,   1,   1,   0 },
 {   0, x22,   0,   1, x21,   0,   1 },
 {   0,   0, x33,   1,   0, x33, x33 },
 {   0,   0, x32,   0,   1, x32, x32 }}
{{ x11,   0, x13, x12, x11, x12, x13 },
 {   1, x22, x22,   0,   1, x23,   0 },
 {   0, x21, x21,   1, x23,   1,   0 },
 {   0,   1,   1, x33,   0,   0, x33 },
 {   0,   0,   1,   0, x22, x21,   1 },
 {   0,   0,   0, x31,   1,   0, x31 },
 {   0,   0,   0, x32,   0,   1, x32 }}
{{ x12,   0, x13, x11, x11, x12, x13 },
 {   1, x21, x21,   0, x23,   1,   0 },
 {   0, x22, x22,   1,   1, x23,   0 },
 {   0,   1,   1, x33,   0,   0, x33 },
 {   0,   0,   1,   0, x22, x21,   1 },
 {   0,   0,   0, x31,   1,   0, x31 },
 {   0,   0,   0, x32,   0,   1, x32 }}
{{ x22, x23, x21,   1,   0,   0, x11 },
 { x22, x23, x21,   0,   0,   1, x13 },
 {   1,   0,   0, x33,   1, x31, x12 },
 {   0,   1,   0, x32, x31,   1, x13 },
 {   0,   0,   1,   0, x33, x32,   0 },
 {   0,   0,   0,   0,   1,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x22, x23, x21,   1,   0,   0, x11 },
 { x22, x23, x21,   0,   0,   1, x12 },
 {   1,   0,   0, x33, x31,   1, x12 },
 {   0,   1,   0, x32,   1, x31, x13 },
 {   0,   0,   1,   0, x32, x33,   0 },
 {   0,   0,   0,   0,   1,   0, x13 },
 {   0,   0,   0,   0,   0,   1, x12 }}
{{ x13, x11,   0,   0,   0, x13, x12 },
 {   1,   0, x32, x31,   0,   1, x31 },
 {   0,   1,   1, x33, x32, x21, x33 },
 {   0,   1,   0, x33, x32,   0, x33 },
 {   0,   0, x33,   0, x31,   0,   1 },
 {   0,   0,   0,   1,   0, x22,   1 },
 {   0,   0,   0,   0,   1, x23,   0 }}
{{ x11, x12,   0,   0, x13, x12, x13 },
 {   1,   0, x23,   1, x22, x31, x31 },
 {   0,   1,   0, x23, x21,   1,   0 },
 {   0,   0, x21, x22,   1,   0,   1 },
 {   0,   0,   1,   0,   0, x32, x32 },
 {   0,   0,   0,   1,   0, x31, x31 },
 {   0,   0,   0,   0,   1, x33, x33 }}
{{   1,   0, x33,   1, x33, x31,   0 },
 { x22, x23,   0, x22, x21, x23, x21 },
 {   0,   1, x32, x31, x32,   1,   0 },
 {   0,   0,   1,   0,   1,   0, x11 },
 {   0,   0,   0, x33,   1, x32,   1 },
 {   0,   0,   0,   1,   0,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{   1,   0, x32, x31, x32,   1,   0 },
 { x23, x22,   0, x22, x21, x23, x21 },
 {   0,   1, x33,   1, x33, x31,   0 },
 {   0,   0,   1,   0,   1,   0, x11 },
 {   0,   0,   0, x33,   1, x32,   1 },
 {   0,   0,   0,   1,   0,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{   1,   0, x32,   0, x31,   0,   1 },
 { x13, x11,   0,   0,   0, x12, x13 },
 {   0,   1,   1, x21, x33, x21, x32 },
 {   0,   1,   0,   0, x33,   0, x32 },
 {   0,   0, x33,   0,   0,   1, x31 },
 {   0,   0,   0, x22,   1, x22,   0 },
 {   0,   0,   0, x23,   0, x23,   1 }}
{{ x32, x33, x31,   0,   1, x12, x31 },
 { x32, x33, x31,   1,   0, x13, x31 },
 { x32, x33, x31,   0,   0,   0, x31 },
 {   1,   0,   0, x21,   1, x12, x23 },
 {   0,   1,   0,   1, x21, x13, x22 },
 {   0,   0,   1, x22, x23,   0,   1 },
 {   0,   0,   0,   0,   0, x11,   1 }}
{{ x32, x33, x31,   0,   1, x13, x31 },
 { x32, x33, x31,   1,   0, x12, x31 },
 { x32, x33, x31,   0,   0,   0, x31 },
 {   1,   0,   0,   1, x21, x12, x23 },
 {   0,   1,   0, x21,   1, x13, x22 },
 {   0,   0,   1, x23, x22,   0,   1 },
 {   0,   0,   0,   0,   0, x11,   1 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 {   1,   0,   0, x32, x33, x21,   1 },
 {   0,   1,   0, x31,   0,   0, x33 },
 {   0,   0,   1,   1, x31, x23, x32 },
 {   0,   0,   1,   0, x31,   0, x32 },
 {   0,   0,   0,   0,   1, x22,   0 },
 {   0,   0,   0,   0,   0, x21,   1 }}
{{ x22, x23, x21,   0,   0,   0,   0 },
 { x22, x23, x21,   0,   1,   0, x12 },
 {   1,   0,   0, x33,   1, x31, x12 },
 {   0,   1,   0, x32, x31,   1, x13 },
 {   0,   0,   1,   0, x33, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x11 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x22, x23, x21,   0,   0,   0,   0 },
 { x22, x23, x21,   0,   1,   0, x13 },
 {   1,   0,   0, x33, x31,   1, x12 },
 {   0,   1,   0, x32,   1, x31, x13 },
 {   0,   0,   1,   0, x32, x33,   0 },
 {   0,   0,   0,   1,   0,   0, x11 },
 {   0,   0,   0,   0,   0,   1, x12 }}
{{ x31, x33, x32,   1,   0,   0, x11 },
 { x31, x33, x32,   0,   1,   0, x13 },
 { x31, x33, x32,   0,   0,   1, x12 },
 {   1,   0,   0,   1, x22, x23, x11 },
 {   0,   1,   0, x22,   1, x21, x13 },
 {   0,   0,   1, x23, x21,   1, x12 },
 {   0,   0,   0,   0,   0,   1, x12 }}
{{ x31, x33, x32,   1,   0,   0, x11 },
 { x31, x33, x32,   0,   1,   0, x12 },
 { x31, x33, x32,   0,   0,   1, x13 },
 {   1,   0,   0,   1, x23, x22, x11 },
 {   0,   1,   0, x22, x21,   1, x13 },
 {   0,   0,   1, x23,   1, x21, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x31, x33, x32,   1,   0,   0, x13 },
 { x31, x33, x32,   0,   1,   0, x11 },
 { x31, x33, x32,   0,   0,   1, x12 },
 {   1,   0,   0, x22,   1, x23, x11 },
 {   0,   1,   0,   1, x22, x21, x13 },
 {   0,   0,   1, x21, x23,   1, x12 },
 {   0,   0,   0,   0,   0,   1, x12 }}
{{ x31, x33, x32,   1,   0,   0, x12 },
 { x31, x33, x32,   0,   1,   0, x11 },
 { x31, x33, x32,   0,   0,   1, x13 },
 {   1,   0,   0, x23,   1, x22, x11 },
 {   0,   1,   0, x21, x22,   1, x13 },
 {   0,   0,   1,   1, x23, x21, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x33, x32, x31,   1,   0,   0, x22 },
 { x33, x32, x31,   0,   1,   0, x21 },
 { x33, x32, x31,   0,   0,   1, x23 },
 {   1,   0,   0, x11, x12,   1, x23 },
 {   0,   1,   0,   1, x13, x11, x22 },
 {   0,   0,   1, x13,   1, x12, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x33, x32, x31,   1,   0,   0, x21 },
 { x33, x32, x31,   0,   1,   0, x22 },
 { x33, x32, x31,   0,   0,   1, x23 },
 {   1,   0,   0, x12, x11,   1, x23 },
 {   0,   1,   0, x13,   1, x11, x22 },
 {   0,   0,   1,   1, x13, x12, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{   1,   0, x22,   1, x23, x31, x31 },
 { x11, x12,   0,   0,   0,   0, x13 },
 {   0,   1, x21, x23,   1, x32, x32 },
 {   0,   0,   1,   0,   0, x33, x33 },
 {   0,   0,   0, x22, x21,   0,   1 },
 {   0,   0,   0,   1,   0, x31, x31 },
 {   0,   0,   0,   0,   1, x32, x32 }}
{{   1,   0, x22, x23,   1, x31, x31 },
 { x11, x12,   0,   0,   0,   0, x13 },
 {   0,   1, x21,   1, x23, x32, x32 },
 {   0,   0,   1,   0,   0, x33, x33 },
 {   0,   0,   0, x21, x22,   0,   1 },
 {   0,   0,   0,   1,   0, x32, x32 },
 {   0,   0,   0,   0,   1, x31, x31 }}
{{   1,   0,   0, x33,   0,   1, x31 },
 { x12, x13, x11,   1, x21, x12, x13 },
 {   0,   1,   0, x32,   0, x31,   1 },
 {   0,   0,   1,   1, x21, x33, x32 },
 {   0,   0,   1,   0,   0, x33, x32 },
 {   0,   0,   0,   0, x22,   1,   0 },
 {   0,   0,   0,   0, x23,   0,   1 }}
{{   1,   0,   0, x32,   0, x31,   1 },
 { x13, x12, x11,   1, x21, x12, x13 },
 {   0,   1,   0, x33,   0,   1, x31 },
 {   0,   0,   1,   1, x21, x33, x32 },
 {   0,   0,   1,   0,   0, x33, x32 },
 {   0,   0,   0,   0, x22,   1,   0 },
 {   0,   0,   0,   0, x23,   0,   1 }}
{{   1, x22, x21,   1,   0,   1,   0 },
 { x13, x11, x12, x13, x11, x13, x12 },
 {   0,   1, x23, x22,   1,   0,   0 },
 {   0, x23,   1, x21,   0,   0,   1 },
 {   0,   1,   0,   0, x31, x31, x31 },
 {   0,   0,   1,   0, x32, x32, x32 },
 {   0,   0,   0,   1, x33, x33, x33 }}
{{   1, x22,   1, x21,   0,   1,   0 },
 { x13, x11, x13, x12, x11, x13, x12 },
 {   0,   1, x22, x23,   1,   0,   0 },
 {   0, x23, x21,   1,   0,   0,   1 },
 {   0,   1,   0,   0, x31, x31, x31 },
 {   0,   0,   1,   0, x33, x33, x33 },
 {   0,   0,   0,   1, x32, x32, x32 }}
{{   1, x21, x22,   1,   0,   1,   0 },
 { x13, x12, x11, x13, x11, x13, x12 },
 {   0, x23,   1, x22,   1,   0,   0 },
 {   0,   1, x23, x21,   0,   0,   1 },
 {   0,   1,   0,   0, x32, x32, x32 },
 {   0,   0,   1,   0, x31, x31, x31 },
 {   0,   0,   0,   1, x33, x33, x33 }}
{{   1,   1, x22, x21,   0,   1,   0 },
 { x13, x13, x11, x12, x11, x13, x12 },
 {   0, x22,   1, x23,   1,   0,   0 },
 {   0, x21, x23,   1,   0,   0,   1 },
 {   0,   1,   0,   0, x33, x33, x33 },
 {   0,   0,   1,   0, x31, x31, x31 },
 {   0,   0,   0,   1, x32, x32, x32 }}
{{   1, x21,   1, x22,   0,   1,   0 },
 { x13, x12, x13, x11, x11, x13, x12 },
 {   0, x23, x22,   1,   1,   0,   0 },
 {   0,   1, x21, x23,   0,   0,   1 },
 {   0,   1,   0,   0, x32, x32, x32 },
 {   0,   0,   1,   0, x33, x33, x33 },
 {   0,   0,   0,   1, x31, x31, x31 }}
{{   1,   1, x21, x22,   0,   1,   0 },
 { x13, x13, x12, x11, x11, x13, x12 },
 {   0, x22, x23,   1,   1,   0,   0 },
 {   0, x21,   1, x23,   0,   0,   1 },
 {   0,   1,   0,   0, x33, x33, x33 },
 {   0,   0,   1,   0, x32, x32, x32 },
 {   0,   0,   0,   1, x31, x31, x31 }}
{{ x21, x31,   0,   0, x21, x11, x31 },
 {   1,   0, x33,   0,   1, x33, x13 },
 {   0,   1, x23,   0, x13, x23,   1 },
 {   0,   0,   1, x12,   0,   1,   0 },
 {   0,   0,   0, x22,   1,   0,   0 },
 {   0,   0,   0, x32,   0,   0,   1 },
 {   0,   0,   0,   0, x33,   1, x23 }}
{{ x31, x21,   0,   0, x21, x11, x31 },
 {   1,   0, x23,   0, x13, x23,   1 },
 {   0,   1, x33,   0,   1, x33, x13 },
 {   0,   0,   1, x12,   0,   1,   0 },
 {   0,   0,   0, x22,   1,   0,   0 },
 {   0,   0,   0, x32,   0,   0,   1 },
 {   0,   0,   0,   0, x33,   1, x23 }}
{{ x31, x21, x11,   0,   0, x31, x21 },
 {   1,   0,   0, x23, x13,   1,   0 },
 {   0,   1,   0, x33,   0, x13,   1 },
 {   0,   0,   1,   0, x33, x23,   0 },
 {   0,   0,   0,   1,   0,   0, x12 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x32 }}
{{   1, x22, x21,   0, x22,   1,   0 },
 { x13,   0,   0,   0, x11, x13, x12 },
 {   0, x23,   0, x21, x23,   0,   1 },
 {   0,   1,   0,   0,   1, x31, x31 },
 {   0,   0, x23, x22,   1,   0,   0 },
 {   0,   0,   1,   0,   0, x32, x32 },
 {   0,   0,   0,   1,   0, x33, x33 }}
{{ x11, x13, x12,   0,   0,   0, x13 },
 {   1,   0,   0, x33, x32,   1, x21 },
 {   0,   1,   0, x31,   0, x32,   1 },
 {   0,   0,   1,   0, x31, x33,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x23 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{   1,   0, x23,   0,   1, x21,   0 },
 { x12, x11,   0,   0, x12, x13, x13 },
 {   0,   1,   0,   0, x23, x22,   0 },
 {   0,   0,   1, x31,   0,   0, x31 },
 {   0,   0, x22,   0, x21,   1,   1 },
 {   0,   0,   0, x32,   1,   0, x32 },
 {   0,   0,   0, x33,   0,   1, x33 }}
{{   1,   0, x23,   0, x21,   1,   0 },
 { x12, x11,   0,   0, x13, x12, x13 },
 {   0,   1,   0,   0, x22, x23,   0 },
 {   0,   0,   1, x31,   0,   0, x31 },
 {   0,   0, x22,   0,   1, x21,   1 },
 {   0,   0,   0, x33,   1,   0, x33 },
 {   0,   0,   0, x32,   0,   1, x32 }}
{{   1, x32,   0, x13,   0,   1, x31 },
 { x23,   0, x22, x13, x21,   1, x22 },
 { x23,   0, x22,   0, x21,   0, x22 },
 {   0, x33,   1,   0,   0, x31,   1 },
 {   0,   1,   0, x11,   1, x32, x33 },
 {   0,   0,   0, x12,   0,   0,   1 },
 {   0,   0,   0,   0,   1, x32, x33 }}
{{ x22, x23, x21,   1,   0,   0, x11 },
 { x22, x23, x21,   0,   0,   0,   0 },
 {   1,   0,   0, x33,   1, x31, x12 },
 {   0,   1,   0, x32, x31,   1, x13 },
 {   0,   0,   1,   0, x33, x32,   0 },
 {   0,   0,   0,   0,   1,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x22, x23, x21,   1,   0,   0, x11 },
 { x22, x23, x21,   0,   0,   0,   0 },
 {   1,   0,   0, x33, x31,   1, x12 },
 {   0,   1,   0, x32,   1, x31, x13 },
 {   0,   0,   1,   0, x32, x33,   0 },
 {   0,   0,   0,   0,   1,   0, x13 },
 {   0,   0,   0,   0,   0,   1, x12 }}
{{ x11,   0, x12,   0,   0,   0, x13 },
 {   1, x33,   0, x21, x32,   1, x32 },
 {   0,   1,   1, x22, x31, x33, x31 },
 {   0, x31,   0,   0,   0, x32,   1 },
 {   0,   0,   1,   0, x31, x33, x31 },
 {   0,   0,   0, x23,   1,   0,   1 },
 {   0,   0,   0, x21,   0,   1,   0 }}
{{   1,   0, x22, x21,   1,   1,   0 },
 { x13, x12,   0, x12, x13, x13, x11 },
 {   0,   1, x23,   1, x21,   0,   0 },
 {   0,   0,   1,   0,   0, x31, x31 },
 {   0,   0,   0, x23, x22,   0,   1 },
 {   0,   0,   0,   1,   0, x32, x32 },
 {   0,   0,   0,   0,   1, x33, x33 }}
{{   1,   0, x22,   1, x21,   1,   0 },
 { x13, x12,   0, x13, x12, x13, x11 },
 {   0,   1, x23, x21,   1,   0,   0 },
 {   0,   0,   1,   0,   0, x31, x31 },
 {   0,   0,   0, x22, x23,   0,   1 },
 {   0,   0,   0,   1,   0, x33, x33 },
 {   0,   0,   0,   0,   1, x32, x32 }}
{{ x11, x12,   0,   1,   0, x22, x13 },
 {   1,   0, x32, x33,   0,   0, x32 },
 {   0,   1, x31,   1, x33, x22, x31 },
 {   0,   1, x31,   0, x33,   0, x31 },
 {   0,   0,   1,   0,   0, x23,   1 },
 {   0,   0,   0, x31, x32,   0,   1 },
 {   0,   0,   0,   0,   1, x21,   0 }}
{{ x11, x12, x13,   0,   0, x21,   1 },
 {   1,   0,   0, x32, x33,   0,   0 },
 {   0,   1,   0, x31,   0,   0, x33 },
 {   0,   0,   1,   1, x31, x23, x32 },
 {   0,   0,   1,   0, x31,   0, x32 },
 {   0,   0,   0,   0,   1, x22,   0 },
 {   0,   0,   0,   0,   0, x21,   1 }}
{{   1, x33,   0,   1, x31, x33, x12 },
 { x22,   0, x23,   1,   0, x21, x12 },
 { x22,   0, x23,   0,   1, x21, x13 },
 {   0, x32,   1, x31,   1, x32, x13 },
 {   0,   1,   0,   0,   0,   1, x11 },
 {   0,   0,   0, x33, x32,   1,   0 },
 {   0,   0,   0,   0,   1,   0, x13 }}
{{   1, x33,   0, x31,   1, x33, x12 },
 { x22,   0, x23,   1,   0, x21, x13 },
 { x22,   0, x23,   0,   1, x21, x12 },
 {   0, x32,   1,   1, x31, x32, x13 },
 {   0,   1,   0,   0,   0,   1, x11 },
 {   0,   0,   0, x32, x33,   1,   0 },
 {   0,   0,   0,   0,   1,   0, x12 }}
{{ x22, x23, x21,   1,   0,   0, x11 },
 { x22, x23, x21,   0,   0,   1, x13 },
 {   1,   0,   0, x33,   1, x31, x12 },
 {   0,   1,   0, x32, x31,   0,   0 },
 {   0,   0,   1,   0, x33, x32,   0 },
 {   0,   0,   0,   0,   1,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x32, x31,   1,   1, x13, x32, x31 },
 { x33,   0,   0, x31,   0, x33,   1 },
 {   1,   0,   0,   0, x11,   1,   0 },
 {   0, x33,   0, x32,   0,   1, x33 },
 {   0,   1,   0,   0, x12,   0,   1 },
 {   0,   0, x23,   1, x13, x21, x22 },
 {   0,   0, x23,   0,   0, x21, x22 }}
{{ x11, x12, x13,   0,   0,   1, x33 },
 {   1,   0,   0,   1, x23, x22, x31 },
 {   0,   1,   0, x23,   1, x21, x32 },
 {   0,   0,   1, x22, x21,   1, x33 },
 {   0,   0,   0,   1,   0,   0, x31 },
 {   0,   0,   0,   0,   1,   0, x32 },
 {   0,   0,   0,   0,   0,   1, x33 }}
{{ x11, x12, x13,   0,   0,   1, x32 },
 {   1,   0,   0,   1, x22, x23, x31 },
 {   0,   1,   0, x23, x21,   1, x32 },
 {   0,   0,   1, x22,   1, x21, x33 },
 {   0,   0,   0,   1,   0,   0, x31 },
 {   0,   0,   0,   0,   1,   0, x33 },
 {   0,   0,   0,   0,   0,   1, x32 }}
{{ x11, x12, x13,   0,   0,   1, x33 },
 {   1,   0,   0, x23,   1, x22, x31 },
 {   0,   1,   0,   1, x23, x21, x32 },
 {   0,   0,   1, x21, x22,   1, x33 },
 {   0,   0,   0,   1,   0,   0, x32 },
 {   0,   0,   0,   0,   1,   0, x31 },
 {   0,   0,   0,   0,   0,   1, x33 }}
{{ x11, x12, x13,   0,   0,   1, x32 },
 {   1,   0,   0, x22,   1, x23, x31 },
 {   0,   1,   0, x21, x23,   1, x32 },
 {   0,   0,   1,   1, x22, x21, x33 },
 {   0,   0,   0,   1,   0,   0, x33 },
 {   0,   0,   0,   0,   1,   0, x31 },
 {   0,   0,   0,   0,   0,   1, x32 }}
{{ x11, x12, x13,   0,   0,   1, x31 },
 {   1,   0,   0, x23, x22,   1, x31 },
 {   0,   1,   0,   1, x21, x23, x32 },
 {   0,   0,   1, x21,   1, x22, x33 },
 {   0,   0,   0,   1,   0,   0, x32 },
 {   0,   0,   0,   0,   1,   0, x33 },
 {   0,   0,   0,   0,   0,   1, x31 }}
{{ x11, x12, x13,   0,   0,   1, x31 },
 {   1,   0,   0, x22, x23,   1, x31 },
 {   0,   1,   0, x21,   1, x23, x32 },
 {   0,   0,   1,   1, x21, x22, x33 },
 {   0,   0,   0,   1,   0,   0, x33 },
 {   0,   0,   0,   0,   1,   0, x32 },
 {   0,   0,   0,   0,   0,   1, x31 }}
{{ x11, x12, x13,   0,   0, x13, x13 },
 {   1,   0,   0,   1, x33, x32, x21 },
 {   0,   1,   0, x33,   1, x31, x22 },
 {   0,   0,   1, x32, x31,   1,   1 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x12, x13,   0,   0, x13, x13 },
 {   1,   0,   0, x33,   1, x32, x21 },
 {   0,   1,   0,   1, x33, x31, x22 },
 {   0,   0,   1, x31, x32,   1,   1 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x13, x12,   0,   0, x13, x13 },
 {   1,   0,   0,   1, x33, x32, x21 },
 {   0,   1,   0, x32, x31,   1,   1 },
 {   0,   0,   1, x33,   1, x31, x22 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x13, x12,   0,   0, x13, x13 },
 {   1,   0,   0, x33,   1, x32, x21 },
 {   0,   1,   0, x31, x32,   1,   1 },
 {   0,   0,   1,   1, x33, x31, x22 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x13, x11, x12,   0,   0, x13, x13 },
 {   1,   0,   0, x32, x31,   1,   1 },
 {   0,   1,   0,   1, x33, x32, x21 },
 {   0,   0,   1, x33,   1, x31, x22 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x13, x11, x12,   0,   0, x13, x13 },
 {   1,   0,   0, x31, x32,   1,   1 },
 {   0,   1,   0, x33,   1, x32, x21 },
 {   0,   0,   1,   1, x33, x31, x22 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x13, x11, x11, x12, x12, x13, x13 },
 {   1,   0, x22, x21,   0,   1,   1 },
 {   0,   1,   1, x23,   0, x22,   0 },
 {   0,   0, x23,   1,   1, x21,   0 },
 {   0,   0,   1,   0, x31,   0, x31 },
 {   0,   0,   0,   1, x32,   0, x32 },
 {   0,   0,   0,   0, x33,   1, x33 }}
{{ x13, x11, x11, x13, x12, x12, x13 },
 {   1,   0, x22,   1,   0, x21,   1 },
 {   0,   1,   1, x22,   0, x23,   0 },
 {   0,   0, x23, x21,   1,   1,   0 },
 {   0,   0,   1,   0, x31,   0, x31 },
 {   0,   0,   0,   1, x33,   0, x33 },
 {   0,   0,   0,   0, x32,   1, x32 }}
{{ x13, x11, x12, x11, x12, x13, x13 },
 {   1,   0, x21, x22,   0,   1,   1 },
 {   0,   1, x23,   1,   0, x22,   0 },
 {   0,   0,   1, x23,   1, x21,   0 },
 {   0,   0,   1,   0, x32,   0, x32 },
 {   0,   0,   0,   1, x31,   0, x31 },
 {   0,   0,   0,   0, x33,   1, x33 }}
{{ x13, x11, x13, x11, x12, x12, x13 },
 {   1,   0,   1, x22,   0, x21,   1 },
 {   0,   1, x22,   1,   0, x23,   0 },
 {   0,   0, x21, x23,   1,   1,   0 },
 {   0,   0,   1,   0, x33,   0, x33 },
 {   0,   0,   0,   1, x31,   0, x31 },
 {   0,   0,   0,   0, x32,   1, x32 }}
{{ x13, x12, x11, x13, x11, x12, x13 },
 {   1,   0, x22,   1,   0, x21,   1 },
 {   0,   1, x23, x21,   0,   1,   0 },
 {   0,   0,   1, x22,   1, x23,   0 },
 {   0,   0,   1,   0, x31,   0, x31 },
 {   0,   0,   0,   1, x33,   0, x33 },
 {   0,   0,   0,   0, x32,   1, x32 }}
{{ x13, x12, x13, x11, x11, x12, x13 },
 {   1,   0,   1, x22,   0, x21,   1 },
 {   0,   1, x21, x23,   0,   1,   0 },
 {   0,   0, x22,   1,   1, x23,   0 },
 {   0,   0,   1,   0, x33,   0, x33 },
 {   0,   0,   0,   1, x31,   0, x31 },
 {   0,   0,   0,   0, x32,   1, x32 }}
{{   1,   0, x23,   0,   0, x22,   0 },
 { x11, x12,   0,   0,   0,   0, x13 },
 {   0,   1,   0,   0, x23, x21,   0 },
 {   0,   0,   1, x32,   0,   0, x32 },
 {   0,   0, x21,   0, x22,   0,   1 },
 {   0,   0,   0, x31,   1,   0, x31 },
 {   0,   0,   0, x33,   0,   1, x33 }}
{{   1, x32,   0, x13, x31,   1, x31 },
 { x23,   0, x21, x13,   0,   1, x22 },
 { x23,   0, x21,   0,   0,   0, x22 },
 {   0,   1,   1, x11, x33, x32, x33 },
 {   0, x33,   0,   0,   0, x31,   1 },
 {   0,   0,   1,   0, x33, x32, x33 },
 {   0,   0,   0, x12,   1,   0,   1 }}
{{ x11, x21, x22,   0, x23,   0,   1 },
 { x12,   0,   1, x31,   0,   1, x33 },
 { x13,   0,   0,   1,   1, x31, x32 },
 {   0, x21, x22,   0, x23,   0,   0 },
 {   0,   1,   0, x32,   0, x33,   0 },
 {   0,   0,   1, x31,   0,   0, x33 },
 {   0,   0,   0,   0,   1, x31, x32 }}
{{ x31, x11,   0,   0, x21, x21, x31 },
 {   1,   0, x23, x13,   0, x13,   1 },
 {   0,   1,   1, x33, x12, x33, x23 },
 {   0,   1,   0, x33,   0, x33, x23 },
 {   0,   0, x33,   0,   1,   1, x13 },
 {   0,   0,   0,   1, x22,   1,   0 },
 {   0,   0,   0,   0, x32,   0,   1 }}
{{   1, x23,   0,   0,   1, x22, x11 },
 { x31,   1, x33, x32,   0,   0, x12 },
 { x31,   0, x33, x32,   1,   0, x11 },
 { x31,   0, x33, x32,   0,   1, x13 },
 {   0, x21,   1,   0, x22,   1, x13 },
 {   0,   1,   0,   1, x23, x21, x12 },
 {   0,   0,   0,   1, x23, x21,   0 }}
{{   1, x23,   0,   0, x22,   1, x11 },
 { x31,   1, x33, x32,   0,   0, x12 },
 { x31,   0, x33, x32,   1,   0, x13 },
 { x31,   0, x33, x32,   0,   1, x11 },
 {   0, x21,   1,   0,   1, x22, x13 },
 {   0,   1,   0,   1, x21, x23, x12 },
 {   0,   0,   0,   1, x21, x23,   0 }}
{{ x11,   0,   0,   0, x12, x13, x13 },
 {   1, x33, x32,   1, x33, x32, x21 },
 {   0, x31,   0, x32, x31,   1,   1 },
 {   0,   1,   0,   0,   1,   0, x22 },
 {   0,   0, x31, x33,   1, x31,   0 },
 {   0,   0,   1,   0,   0,   1, x23 },
 {   0,   0,   0,   1,   0,   0, x21 }}
{{   1,   0,   0, x32,   1, x33, x21 },
 { x11, x12, x13,   0,   0,   1, x22 },
 {   0,   1,   0, x31, x33,   1, x22 },
 {   0,   0,   1,   1, x32, x31, x23 },
 {   0,   0,   1,   0, x32, x31,   0 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x22 }}
{{   1,   0,   0, x32, x33,   1, x21 },
 { x11, x12, x13,   0,   0,   1, x21 },
 {   0,   1,   0, x31,   1, x33, x22 },
 {   0,   0,   1,   1, x31, x32, x23 },
 {   0,   0,   1,   0, x31, x32,   0 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{   1,   0,   0, x33,   1, x32, x21 },
 { x11, x13, x12,   0,   0, x13, x13 },
 {   0,   1,   0, x31, x32,   1,   1 },
 {   0,   0,   1,   1, x33, x31, x22 },
 {   0,   0,   1,   0, x33, x31,   0 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{   1,   0,   0, x31, x32,   1,   1 },
 { x13, x11, x12,   0,   0, x13, x13 },
 {   0,   1,   0, x33,   1, x32, x21 },
 {   0,   0,   1,   1, x33, x31, x22 },
 {   0,   0,   1,   0, x33, x31,   0 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x23, x22, x21,   0,   0,   0, x23 },
 { x23, x22, x21, x11,   1,   0, x23 },
 {   1,   0,   0,   0, x32, x31,   1 },
 {   0,   1,   0,   0, x33,   0, x31 },
 {   0,   0,   1,   0,   0, x33, x32 },
 {   0,   0,   0, x12,   0,   1,   0 },
 {   0,   0,   0, x13,   0,   0,   1 }}
{{ x23,   0, x13,   0,   1, x13,   1 },
 {   1,   1, x33, x23, x11, x33, x23 },
 { x33,   0,   0, x13,   0,   1, x13 },
 {   0,   1, x33, x23,   0, x33, x23 },
 {   0, x12,   0,   0, x32, x22, x32 },
 {   0,   0,   1,   0, x21,   1,   0 },
 {   0,   0,   0,   1, x31,   0,   1 }}
{{ x22,   0, x23,   1,   0, x13, x21 },
 {   1, x33,   0, x31,   1, x12, x33 },
 { x22,   0, x23,   0,   1, x12, x21 },
 {   0, x32,   1,   0, x31,   0, x32 },
 {   0,   1,   0,   0,   0, x11,   1 },
 {   0,   0,   0, x32, x33,   0,   1 },
 {   0,   0,   0,   1,   0, x13,   0 }}
{{ x13,   0,   0,   0, x11, x12, x13 },
 {   1, x32, x31,   0, x32, x31,   1 },
 {   0, x33,   0, x31, x33,   1,   0 },
 {   0,   1,   0,   0,   1,   0, x21 },
 {   0,   0, x33, x32,   1, x33,   0 },
 {   0,   0,   1,   0,   0,   1, x22 },
 {   0,   0,   0,   1,   0,   0, x23 }}
{{ x32, x31,   0,   0, x32, x31,   1 },
 { x33,   0, x31,   0, x33,   1, x31 },
 {   1,   0,   0, x11,   1,   0,   0 },
 {   0, x33, x32,   0,   1, x33, x32 },
 {   0,   1,   0, x12,   0,   1,   0 },
 {   0,   0,   1, x13,   0,   0,   1 },
 {   0,   0,   0,   0, x21, x22, x23 }}
{{ x11,   0, x12,   0,   0,   0, x13 },
 {   1, x33,   0, x21, x32,   1, x21 },
 {   0,   1,   1, x22, x31, x33, x22 },
 {   0, x31,   0,   0,   0, x32,   1 },
 {   0,   0,   1,   0, x31, x33,   0 },
 {   0,   0,   0, x23,   1,   0, x23 },
 {   0,   0,   0, x21,   0,   1, x21 }}
{{ x22, x12,   0, x32,   1,   0, x31 },
 { x22, x12,   0, x32,   0,   1, x21 },
 {   1,   0, x33,   0, x13,   1, x21 },
 {   0,   1,   0,   0, x23, x33,   0 },
 {   0,   0, x23,   1,   1, x13, x31 },
 {   0,   0, x23,   1,   0, x13,   0 },
 {   0,   0,   1,   0,   0,   0, x11 }}
{{ x11,   0,   0,   0,   0, x12, x13 },
 {   1, x22, x23, x31,   1, x31, x31 },
 {   0,   1,   0, x33,   0, x33, x33 },
 {   0, x21,   0,   0, x23,   1,   0 },
 {   0,   0,   1, x32,   0, x32, x32 },
 {   0,   0, x21,   0, x22,   0,   1 },
 {   0,   0,   0, x31,   1, x31, x31 }}
{{   1,   0, x32, x33,   0,   0, x32 },
 { x11, x12,   0,   0,   1, x21, x13 },
 {   0,   1, x31,   0, x33,   0, x31 },
 {   0,   0,   1,   0,   0, x23,   1 },
 {   0,   0,   0, x31, x32,   0,   1 },
 {   0,   0,   0,   1,   0, x22,   0 },
 {   0,   0,   0,   0,   1, x21,   0 }}
{{ x13, x11, x12,   0,   0,   0, x13 },
 {   1,   0,   0, x31, x32,   0,   1 },
 {   0,   1,   0, x33,   0, x32,   0 },
 {   0,   0,   1,   0, x33, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{   1,   0, x11,   0, x32, x33, x31 },
 { x22, x21, x13,   1,   0,   1,   0 },
 { x23,   0,   0, x21,   1,   0,   0 },
 {   0,   1, x12,   0, x32, x33, x31 },
 {   0, x23,   0, x22,   0,   0,   1 },
 {   0,   0, x13,   1, x32, x33, x31 },
 {   0,   0,   0,   0, x32, x33, x31 }}
{{   1, x11,   0,   0, x32, x33, x31 },
 { x22,   0, x21,   0,   0,   1,   0 },
 { x23,   0,   0, x21,   1,   0,   0 },
 {   0, x12,   1,   0, x32, x33, x31 },
 {   0, x13,   0,   1,   0,   0,   0 },
 {   0,   0, x23, x22,   0,   0,   1 },
 {   0,   0,   0,   0, x32, x33, x31 }}
{{   1,   0, x33, x32,   1, x32, x21 },
 { x11, x12,   0,   0,   0, x13, x13 },
 {   0,   1,   1, x31, x33, x31, x22 },
 {   0,   1,   0, x31, x33, x31,   0 },
 {   0,   0, x31,   0, x32,   1,   1 },
 {   0,   0,   0,   1,   0,   1, x23 },
 {   0,   0,   0,   0,   1,   0, x21 }}
{{   1, x33,   0, x21,   1, x21, x32 },
 { x11,   0, x12,   0,   0, x13, x13 },
 {   0,   1,   1, x22, x33, x22, x31 },
 {   0, x31,   0,   0, x32,   1,   1 },
 {   0,   0,   1,   0, x33,   0, x31 },
 {   0,   0,   0, x21,   1, x21,   0 },
 {   0,   0,   0, x23,   0, x23,   1 }}
{{   1, x11,   1, x33, x32, x33, x32 },
 { x32,   0,   0, x31,   0, x31,   1 },
 { x33,   0,   0,   0, x31,   1, x31 },
 {   0, x12,   0,   1,   0,   1,   0 },
 {   0, x13,   0,   0,   1,   0,   1 },
 {   0,   0,   1, x33, x32, x33, x32 },
 {   0,   0, x21,   0,   0, x22, x23 }}
{{   1,   0, x33,   1, x11, x23, x23 },
 { x12, x22,   0,   0, x32,   0, x32 },
 {   1,   0, x33,   0,   0, x23, x23 },
 {   0,   1,   1, x33, x21, x13, x13 },
 {   0,   1,   0, x33,   0, x13, x13 },
 {   0,   0, x13, x23,   1,   0,   1 },
 {   0,   0,   0,   0, x31,   1,   1 }}
{{ x11,   0,   1,   0,   0,   0,   1 },
 { x12,   1,   0,   0, x33, x32, x31 },
 { x13,   0,   0,   1, x33, x32, x31 },
 {   0, x21, x22,   0,   1,   0, x22 },
 {   0, x23,   0, x22,   0,   0,   1 },
 {   0,   0, x23, x21,   0,   1, x23 },
 {   0,   0,   0,   0, x33, x32, x31 }}
{{ x23, x22, x21,   0,   1, x13, x22 },
 { x23, x22, x21,   1,   0, x11, x22 },
 {   1,   0,   0, x32,   1, x13, x31 },
 {   0,   1,   0, x33, x31,   0,   1 },
 {   0,   0,   1,   0, x32,   0, x33 },
 {   0,   0,   0,   0,   1, x13,   0 },
 {   0,   0,   0,   0,   0, x12,   1 }}
{{   1, x33,   0,   0, x12,   1, x31 },
 { x22,   0, x23, x21, x12,   1,   0 },
 { x22,   0, x23, x21, x13,   0,   1 },
 {   0, x32,   1,   0,   0, x31,   0 },
 {   0,   1,   0,   1, x11, x33, x32 },
 {   0,   0,   0,   1,   0, x33, x32 },
 {   0,   0,   0,   0, x13,   0,   1 }}
{{ x23, x22, x21,   0,   1, x13, x22 },
 { x23, x22, x21,   0,   0,   0, x22 },
 {   1,   0,   0, x32,   1, x13, x31 },
 {   0,   1,   0, x33, x31,   0,   1 },
 {   0,   0,   1,   0, x32,   0, x33 },
 {   0,   0,   0,   1,   0, x11,   0 },
 {   0,   0,   0,   0,   0, x12,   1 }}
{{ x22, x23, x21,   0,   1, x12, x21 },
 { x22, x23, x21,   0,   0,   0, x21 },
 {   1,   0,   0, x31,   1, x12, x33 },
 {   0,   1,   0,   1, x31, x13, x32 },
 {   0,   0,   1, x32, x33,   0,   1 },
 {   0,   0,   0,   1,   0, x13,   0 },
 {   0,   0,   0,   0,   0, x11,   1 }}
{{ x22, x23, x21,   0,   1, x13, x21 },
 { x22, x23, x21,   0,   0,   0, x21 },
 {   1,   0,   0,   1, x31, x12, x33 },
 {   0,   1,   0, x31,   1, x13, x32 },
 {   0,   0,   1, x33, x32,   0,   1 },
 {   0,   0,   0,   1,   0, x12,   0 },
 {   0,   0,   0,   0,   0, x11,   1 }}
{{ x13, x11,   0,   0,   0, x13, x12 },
 {   1,   0, x22,   0, x21,   1,   0 },
 {   0,   1,   0, x22, x23,   0,   0 },
 {   0,   0, x23, x21,   0,   0,   1 },
 {   0,   0,   1,   0,   0, x31, x31 },
 {   0,   0,   0,   1,   0, x33, x33 },
 {   0,   0,   0,   0,   1, x32, x32 }}
{{ x11,   0,   0,   1, x12, x13, x21 },
 {   1, x33, x32,   1, x33, x32, x21 },
 {   0, x31,   0, x32, x31,   1,   0 },
 {   0,   1,   0,   0,   1,   0, x22 },
 {   0,   0, x31, x33,   1, x31,   0 },
 {   0,   0,   1,   0,   0,   1, x23 },
 {   0,   0,   0,   1,   0,   0, x21 }}
{{ x13,   0,   0, x13, x11, x12, x13 },
 {   1, x32, x31,   1, x32, x31,   1 },
 {   0, x33,   0, x31, x33,   1,   0 },
 {   0,   1,   0,   0,   1,   0, x21 },
 {   0,   0, x33, x32,   1, x33,   0 },
 {   0,   0,   1,   0,   0,   1, x22 },
 {   0,   0,   0,   1,   0,   0, x23 }}
{{ x22, x23, x21,   1,   0, x21, x12 },
 { x22, x23, x21,   0,   1, x21, x13 },
 {   1,   0,   0,   1, x31, x33, x12 },
 {   0,   1,   0, x31,   1, x32, x13 },
 {   0,   0,   1, x33, x32,   1,   0 },
 {   0,   0,   0,   0,   1,   0, x13 },
 {   0,   0,   0,   0,   0,   1, x11 }}
{{ x22, x23, x21,   1,   0, x21, x13 },
 { x22, x23, x21,   0,   1, x21, x12 },
 {   1,   0,   0, x31,   1, x33, x12 },
 {   0,   1,   0,   1, x31, x32, x13 },
 {   0,   0,   1, x32, x33,   1,   0 },
 {   0,   0,   0,   0,   1,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x11 }}
{{ x21, x22,   0, x23, x13,   0,   1 },
 { x21, x22,   0, x23, x11,   1,   0 },
 {   1,   0, x33,   0,   0,   0, x32 },
 {   0,   1,   1,   0, x12, x33, x31 },
 {   0,   1,   0,   0,   0, x33, x31 },
 {   0,   0, x31,   1, x13, x32,   1 },
 {   0,   0, x31,   1,   0, x32,   0 }}
{{   1,   0, x33,   0,   0, x33, x23 },
 {   1,   1, x33, x12, x12, x33, x23 },
 { x11,   0,   0, x31, x21, x21, x31 },
 {   0, x23, x13,   1,   0, x13,   1 },
 {   0, x33,   0,   0,   1,   1, x13 },
 {   0,   0,   1, x22, x22,   1,   0 },
 {   0,   0,   0, x32, x32,   0,   1 }}
{{ x23, x21,   1,   0,   0, x11, x22 },
 { x23, x21,   0,   0,   1, x13, x22 },
 {   1,   0, x32, x31,   0,   0, x31 },
 {   0,   1,   0, x33, x32,   0, x33 },
 {   0,   0, x33,   0, x31,   0,   1 },
 {   0,   0,   0,   1,   0, x12,   1 },
 {   0,   0,   0,   0,   1, x13,   0 }}
{{ x23,   0, x22, x13,   1, x21, x22 },
 {   1, x32,   0, x13,   1, x32, x31 },
 { x23,   0, x22,   0,   0, x21, x22 },
 {   0, x33,   1,   0, x31, x33,   1 },
 {   0,   1,   0, x11,   0,   1,   0 },
 {   0,   0,   0, x12,   0,   0,   1 },
 {   0,   0,   0,   0, x32,   1, x33 }}
{{ x23,   1, x22,   0, x21,   0, x11 },
 {   1, x32,   0, x31,   0,   1, x13 },
 { x23,   0, x22,   0, x21,   1, x13 },
 {   0, x33,   1,   0,   0, x31,   0 },
 {   0,   0,   0, x33,   1, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x31, x32, x31,   0, x32,   1, x23 },
 {   1, x33,   0, x31, x33, x31, x22 },
 { x33,   0, x33, x32,   1, x32, x21 },
 {   1,   0,   1,   0,   0,   0, x22 },
 {   0, x11, x12, x13,   0,   0,   0 },
 {   0,   1,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   1,   0,   1, x23 }}
{{ x12,   0,   0, x13, x12, x11, x13 },
 {   1, x23,   0, x21,   1, x23,   0 },
 {   0, x22, x21,   1,   0, x22,   1 },
 {   0,   1,   0,   0, x31,   1, x31 },
 {   0,   0, x23, x22,   0,   1,   0 },
 {   0,   0,   1,   0, x32,   0, x32 },
 {   0,   0,   0,   1, x33,   0, x33 }}
{{ x21,   1,   0,   0, x23, x13, x22 },
 {   1, x32, x33,   0,   0,   0, x33 },
 { x21,   0,   0,   1, x23, x11, x22 },
 {   0,   1, x31, x32,   1, x13, x31 },
 {   0, x31,   0, x33,   0,   0,   1 },
 {   0,   0, x31, x32,   1,   0, x31 },
 {   0,   0,   1,   0,   0, x12,   1 }}
{{   1, x21, x23,   1, x21,   0,   0 },
 { x12,   0,   0, x12, x13, x13, x11 },
 {   0, x22,   0, x23, x22,   0,   1 },
 {   0,   1,   0,   0,   1, x33, x33 },
 {   0,   0, x22, x21,   1,   1,   0 },
 {   0,   0,   1,   0,   0, x31, x31 },
 {   0,   0,   0,   1,   0, x32, x32 }}
{{ x22, x21,   0, x23,   1, x13, x22 },
 { x22, x21,   1, x23,   0, x11, x22 },
 {   1,   0, x33,   0, x31,   0,   1 },
 {   0,   1,   0,   0, x32,   0, x33 },
 {   0,   0, x32,   1,   1, x13, x31 },
 {   0,   0, x32,   1,   0,   0, x31 },
 {   0,   0,   0,   0,   0, x12,   1 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 {   1,   0,   0, x21, x32, x33,   1 },
 {   1,   0,   0,   0, x32, x33,   0 },
 {   0,   1,   0, x22, x31,   1, x33 },
 {   0,   1,   0,   0, x31,   0, x33 },
 {   0,   0,   1, x23,   1, x31, x32 },
 {   0,   0,   1,   0,   0, x31, x32 }}
{{   1,   0, x13, x23, x13,   1,   0 },
 { x31, x11,   0,   0, x21, x31, x21 },
 {   0,   1, x33,   0, x33, x23,   0 },
 {   0,   0,   1,   0,   1,   0, x22 },
 {   0,   0,   0, x33,   1, x13,   1 },
 {   0,   0,   0,   1,   0,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x32 }}
{{   1, x23, x13, x33,   0,   0, x11 },
 { x32,   1,   0,   0,   1, x12, x21 },
 { x22,   0,   0,   1, x12,   1, x31 },
 {   0, x23, x13, x33,   1,   0, x21 },
 {   0, x23, x13, x33,   0,   1, x31 },
 {   0,   0,   1,   0, x32, x22,   0 },
 {   0,   0,   0,   0,   0,   1, x31 }}
{{   1, x33, x13, x23,   0,   0, x11 },
 { x22,   1,   0,   0, x12,   1, x31 },
 { x32,   0,   0,   1,   1, x12, x21 },
 {   0, x33, x13, x23,   1,   0, x21 },
 {   0, x33, x13, x23,   0,   1, x31 },
 {   0,   0,   1,   0, x32, x22,   0 },
 {   0,   0,   0,   0,   0,   1, x31 }}
{{ x11, x13,   0,   0,   0, x12, x13 },
 {   1,   0, x33,   1, x21, x33, x32 },
 {   0,   1, x31, x32,   0, x31,   1 },
 {   0,   0,   1,   0, x22,   1,   0 },
 {   0,   0,   0,   1, x21,   0,   0 },
 {   0,   0,   0, x33,   0,   1, x31 },
 {   0,   0,   0,   0, x23,   0,   1 }}
{{ x33,   0, x31,   0,   1,   0, x31 },
 {   1,   1, x32, x33, x21, x21, x32 },
 { x32,   0,   0, x31,   0,   1,   1 },
 {   0,   1, x32, x33,   0,   0, x32 },
 {   0, x11,   0,   0, x12, x13, x13 },
 {   0,   0,   1,   0, x23, x23,   1 },
 {   0,   0,   0,   1, x22, x22,   0 }}
{{   1, x11, x12,   0,   1,   0, x23 },
 { x11,   1, x13,   1,   0,   0, x22 },
 { x12, x13,   1,   0,   0,   1, x21 },
 {   1,   0,   0, x32, x33, x31, x23 },
 {   0,   1,   0, x32, x33, x31, x22 },
 {   0,   0,   1, x32, x33, x31, x21 },
 {   0,   0,   0, x32, x33, x31,   0 }}
{{   1, x12, x11,   0,   1,   0, x23 },
 { x11, x13,   1,   1,   0,   0, x22 },
 { x12,   1, x13,   0,   0,   1, x21 },
 {   1,   0,   0, x32, x33, x31, x23 },
 {   0,   1,   0, x32, x33, x31, x21 },
 {   0,   0,   1, x32, x33, x31, x22 },
 {   0,   0,   0, x32, x33, x31,   0 }}
{{ x11,   1, x13,   0,   1,   0, x22 },
 {   1, x11, x12,   1,   0,   0, x23 },
 { x12, x13,   1,   0,   0,   1, x21 },
 {   1,   0,   0, x33, x32, x31, x23 },
 {   0,   1,   0, x33, x32, x31, x22 },
 {   0,   0,   1, x33, x32, x31, x21 },
 {   0,   0,   0, x33, x32, x31,   0 }}
{{ x12,   1, x11,   0,   1,   0, x23 },
 { x13, x11,   1,   1,   0,   0, x22 },
 {   1, x12, x13,   0,   0,   1, x21 },
 {   1,   0,   0, x32, x33, x31, x21 },
 {   0,   1,   0, x32, x33, x31, x23 },
 {   0,   0,   1, x32, x33, x31, x22 },
 {   0,   0,   0, x32, x33, x31,   0 }}
{{ x11, x13,   1,   0,   1,   0, x22 },
 {   1, x12, x11,   1,   0,   0, x23 },
 { x12,   1, x13,   0,   0,   1, x21 },
 {   1,   0,   0, x33, x32, x31, x23 },
 {   0,   1,   0, x33, x32, x31, x21 },
 {   0,   0,   1, x33, x32, x31, x22 },
 {   0,   0,   0, x33, x32, x31,   0 }}
{{ x13, x11,   1,   0,   1,   0, x22 },
 { x12,   1, x11,   1,   0,   0, x23 },
 {   1, x12, x13,   0,   0,   1, x21 },
 {   1,   0,   0, x33, x32, x31, x21 },
 {   0,   1,   0, x33, x32, x31, x23 },
 {   0,   0,   1, x33, x32, x31, x22 },
 {   0,   0,   0, x33, x32, x31,   0 }}
{{ x11, x13,   0,   0,   0, x12, x13 },
 {   1,   0, x33, x32,   1, x33, x21 },
 {   0,   1, x31,   0, x32, x31,   1 },
 {   0,   0,   1,   0,   0,   1, x22 },
 {   0,   0,   0, x31, x33,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   1,   0, x21 }}
{{   1, x31,   0, x32,   0,   0,   0 },
 { x23,   0, x21,   1, x22, x11,   0 },
 { x23,   0, x21,   0, x22, x13,   1 },
 {   0, x33,   1,   0,   0,   0, x32 },
 {   0,   1,   0, x33,   1, x12, x31 },
 {   0,   0,   0, x33,   1,   0, x31 },
 {   0,   0,   0,   0,   0, x13,   1 }}
{{ x11,   1,   0,   0, x33, x32, x31 },
 { x12,   0,   1,   0, x33, x32, x31 },
 { x13,   0,   0,   1, x33, x32, x31 },
 {   0, x22, x21,   0,   1,   0,   0 },
 {   0, x23,   0, x21,   0,   1,   0 },
 {   0,   0, x23, x22,   0,   0,   1 },
 {   0,   0,   0,   0, x33, x32, x31 }}
{{ x33,   1,   0,   0, x33, x33, x33 },
 { x32,   0,   1,   0, x32, x32, x32 },
 { x31,   0,   0,   1, x31, x31, x31 },
 {   0, x22, x23,   0,   1,   0,   0 },
 {   0, x21,   0, x23,   0,   1,   0 },
 {   0,   0, x21, x22,   0,   0,   1 },
 {   0,   0,   0,   0, x11, x12, x13 }}
{{   1,   0, x33,   0, x32,   0, x32 },
 { x21, x11,   0, x22,   0,   1, x23 },
 { x21,   0,   0, x22,   0,   0, x23 },
 {   0, x12,   1,   1, x31, x33, x31 },
 {   0, x13,   0,   0,   1,   0,   1 },
 {   0,   0, x31,   0,   0, x32,   1 },
 {   0,   0,   0,   1, x31, x33, x31 }}
{{ x11, x12, x13,   0,   1,   0, x23 },
 {   1,   0,   0, x33, x32,   0,   0 },
 {   0,   1,   0,   0, x31, x33,   0 },
 {   0,   0,   1, x31,   1, x32, x23 },
 {   0,   0,   1, x31,   0, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{ x22, x21,   0,   1,   0, x13,   1 },
 {   1,   0, x32, x33, x31, x11,   0 },
 { x23,   0,   1,   0,   0,   0, x21 },
 {   0,   1, x32, x33, x31, x12,   0 },
 {   0, x23,   0,   0,   1,   0, x22 },
 {   0,   0, x32, x33, x31, x13,   1 },
 {   0,   0,   0,   0,   0, x13,   1 }}
{{ x22, x13, x21,   1,   0,   1,   0 },
 {   1, x11, x23,   0,   0, x22,   1 },
 { x23,   0,   0,   0,   1, x21,   0 },
 {   0, x12,   1, x33, x32,   0, x31 },
 {   0, x13,   0, x33, x32,   1, x31 },
 {   0,   0, x23,   0,   0, x22,   1 },
 {   0,   0,   0, x33, x32,   0, x31 }}
{{ x11, x12, x13,   0, x22,   1,   0 },
 {   1,   0,   0, x32, x21, x33,   1 },
 {   0,   1,   0, x31, x22,   1, x33 },
 {   0,   1,   0, x31,   0,   0, x33 },
 {   0,   0,   1,   1, x23, x31, x32 },
 {   0,   0,   1,   0,   0, x31, x32 },
 {   0,   0,   0,   0, x21,   0,   1 }}
{{ x13, x11, x12,   0,   0,   0, x13 },
 {   1,   0,   0,   0, x31, x32,   1 },
 {   0,   1,   0,   0, x33,   0, x32 },
 {   0,   0,   1, x22,   1, x33, x31 },
 {   0,   0,   1,   0,   0, x33, x31 },
 {   0,   0,   0, x21,   0,   1,   0 },
 {   0,   0,   0, x23,   0,   0,   1 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 {   1,   0,   0, x32, x33,   0,   0 },
 {   0,   1,   0, x31,   0, x33,   0 },
 {   0,   0,   1,   0, x31, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{ x11,   0,   0,   0,   0, x12, x13 },
 {   1, x33, x32,   1, x21, x33, x32 },
 {   0, x31,   0, x32,   0, x31,   1 },
 {   0,   1,   0,   0, x22,   1,   0 },
 {   0,   0, x31, x33,   0,   1, x31 },
 {   0,   0,   1,   0, x23,   0,   1 },
 {   0,   0,   0,   1, x21,   0,   0 }}
{{ x22,   0, x23, x21,   1, x12,   0 },
 {   1, x33,   0,   0,   1, x12, x31 },
 { x22,   0, x23, x21,   0, x13,   1 },
 {   0, x32,   1,   0, x31, x13,   1 },
 {   0,   1,   0,   1, x33, x11, x32 },
 {   0,   0,   0,   1, x33,   0, x32 },
 {   0,   0,   0,   0,   0, x13,   1 }}
{{ x22,   0, x23, x21,   1, x13,   0 },
 {   1, x33,   0,   0, x31, x12,   1 },
 { x22,   0, x23, x21,   0, x12,   1 },
 {   0, x32,   1,   0,   1, x13, x31 },
 {   0,   1,   0,   1, x32, x11, x33 },
 {   0,   0,   0,   1, x32,   0, x33 },
 {   0,   0,   0,   0,   0, x12,   1 }}
{{ x23, x21, x11,   0, x22,   1, x23 },
 { x23, x21,   0,   0, x22,   0, x23 },
 {   1,   0,   0, x31,   0, x32,   1 },
 {   0,   1,   0, x33,   0,   0, x32 },
 {   0,   0, x12,   1,   1, x33, x31 },
 {   0,   0, x13,   0,   0,   0,   1 },
 {   0,   0,   0,   0,   1, x33, x31 }}
{{   1,   0, x32,   0, x31, x31,   1 },
 { x13, x11,   0,   0,   0, x12, x13 },
 {   0,   1,   1, x21, x33, x33, x32 },
 {   0,   1,   0,   0, x33, x33, x32 },
 {   0,   0, x33,   0,   0,   1, x31 },
 {   0,   0,   0, x22,   1,   1,   0 },
 {   0,   0,   0, x23,   0,   0,   1 }}
{{ x31,   1,   0, x31, x31, x31,   0 },
 { x32,   0,   1, x32, x32, x32,   0 },
 { x33,   0,   0, x33, x33, x33,   1 },
 {   0, x11, x12, x11, x12, x13, x13 },
 {   0,   1, x23,   1,   0,   0, x22 },
 {   0, x23,   1,   0,   1,   0, x21 },
 {   0, x22, x21,   0,   0,   1,   1 }}
{{ x31,   1,   0, x31, x31, x31,   0 },
 { x32,   0,   1, x32, x32, x32,   0 },
 { x33,   0,   0, x33, x33, x33,   1 },
 {   0, x11, x12, x11, x13, x12, x13 },
 {   0,   1, x23,   1,   0,   0, x22 },
 {   0, x22, x21,   0,   1,   0,   1 },
 {   0, x23,   1,   0,   0,   1, x21 }}
{{ x32,   1,   0, x32, x32, x32,   0 },
 { x31,   0,   1, x31, x31, x31,   0 },
 { x33,   0,   0, x33, x33, x33,   1 },
 {   0, x12, x11, x11, x12, x13, x13 },
 {   0, x23,   1,   1,   0,   0, x22 },
 {   0,   1, x23,   0,   1,   0, x21 },
 {   0, x21, x22,   0,   0,   1,   1 }}
{{ x32,   1,   0, x32, x32, x32,   0 },
 { x31,   0,   1, x31, x31, x31,   0 },
 { x33,   0,   0, x33, x33, x33,   1 },
 {   0, x12, x11, x11, x13, x12, x13 },
 {   0, x23,   1,   1,   0,   0, x22 },
 {   0, x21, x22,   0,   1,   0,   1 },
 {   0,   1, x23,   0,   0,   1, x21 }}
{{ x31,   1,   0, x31, x31, x31,   0 },
 { x32,   0,   1, x32, x32, x32,   0 },
 { x33,   0,   0, x33, x33, x33,   1 },
 {   0, x11, x12, x13, x11, x12, x13 },
 {   0, x22, x21,   1,   0,   0,   1 },
 {   0,   1, x23,   0,   1,   0, x22 },
 {   0, x23,   1,   0,   0,   1, x21 }}
{{ x32,   1,   0, x32, x32, x32,   0 },
 { x31,   0,   1, x31, x31, x31,   0 },
 { x33,   0,   0, x33, x33, x33,   1 },
 {   0, x12, x11, x13, x11, x12, x13 },
 {   0, x21, x22,   1,   0,   0,   1 },
 {   0, x23,   1,   0,   1,   0, x22 },
 {   0,   1, x23,   0,   0,   1, x21 }}
{{ x21,   0, x23, x21,   0,   0,   1 },
 { x22, x23,   0, x22,   1,   0,   0 },
 {   1,   0,   0,   1, x33, x33, x33 },
 {   0, x21, x22,   1,   0,   1,   0 },
 {   0,   1,   0,   0, x32, x32, x32 },
 {   0,   0,   1,   0, x31, x31, x31 },
 {   0,   0,   0, x13, x11, x13, x12 }}
{{   1, x33, x23,   0,   0, x13, x11 },
 { x22,   1,   0,   1, x12,   0, x31 },
 { x32,   0,   1, x12,   1,   0, x21 },
 {   0, x33, x23,   0,   1, x13, x21 },
 {   0, x33, x23,   0,   0, x13,   0 },
 {   0,   0,   0, x22, x32,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x31 }}
{{   1, x23, x33,   0,   0, x13, x11 },
 { x32,   1,   0, x12,   1,   0, x21 },
 { x22,   0,   1,   1, x12,   0, x31 },
 {   0, x23, x33,   0,   1, x13, x21 },
 {   0, x23, x33,   0,   0, x13,   0 },
 {   0,   0,   0, x22, x32,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x31 }}
{{ x11, x13, x12,   0,   0,   0, x13 },
 {   1,   0,   0, x33, x21,   1, x32 },
 {   0,   1,   0, x31,   0, x32,   1 },
 {   0,   0,   1,   0,   0, x33, x31 },
 {   0,   0,   0,   1, x22,   0,   0 },
 {   0,   0,   0,   0, x21,   1,   0 },
 {   0,   0,   0,   0, x23,   0,   1 }}
{{ x11, x12,   0,   0,   0, x13, x13 },
 {   1,   0, x32,   1, x33, x32, x21 },
 {   0,   1, x31, x33,   1, x31, x22 },
 {   0,   0,   1,   0,   0,   1, x23 },
 {   0,   0,   0, x32, x31,   1,   1 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 }}
{{ x11, x12,   0,   0,   0, x13, x13 },
 {   1,   0, x32, x33,   1, x32, x21 },
 {   0,   1, x31,   1, x33, x31, x22 },
 {   0,   0,   1,   0,   0,   1, x23 },
 {   0,   0,   0, x31, x32,   1,   1 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 }}
{{   1,   0,   0,   0, x31, x32,   1 },
 { x13, x11, x12,   0,   0,   0, x13 },
 {   0,   1,   0, x21, x33,   1, x32 },
 {   0,   1,   0,   0, x33,   0, x32 },
 {   0,   0,   1, x22,   1, x33, x31 },
 {   0,   0,   1,   0,   0, x33, x31 },
 {   0,   0,   0, x23,   0,   0,   1 }}
{{ x11, x12,   0,   0,   0, x13, x13 },
 {   1,   0, x33, x32,   0,   0, x32 },
 {   0,   1,   1, x31, x33, x22, x31 },
 {   0,   1,   0, x31, x33,   0, x31 },
 {   0,   0, x31,   0, x32,   1,   1 },
 {   0,   0,   0,   1,   0, x23,   1 },
 {   0,   0,   0,   0,   1, x21,   0 }}
{{ x11, x12,   0, x21,   0,   1, x13 },
 {   1,   0, x33,   0, x32,   0, x32 },
 {   0,   1,   1, x22, x31, x33, x31 },
 {   0,   1,   0,   0, x31, x33, x31 },
 {   0,   0, x31,   0,   0, x32,   1 },
 {   0,   0,   0, x23,   1,   0,   1 },
 {   0,   0,   0, x21,   0,   1,   0 }}
{{ x11,   1, x23, x22,   0,   0,   1 },
 { x12,   0,   1,   0, x33, x32, x31 },
 { x13,   0,   0,   1, x33, x32, x31 },
 {   0, x22, x21,   0,   1,   0,   0 },
 {   0, x23,   0, x21,   0,   1,   0 },
 {   0,   0, x23, x22,   0,   0,   1 },
 {   0,   0,   0,   0, x33, x32, x31 }}
{{ x23, x21,   0, x22,   0,   0,   0 },
 { x23, x21,   0, x22,   0, x13,   1 },
 {   1,   0, x32,   0, x31, x13,   1 },
 {   0,   1,   1,   0, x33, x11, x32 },
 {   0,   1,   0,   0, x33,   0, x32 },
 {   0,   0, x33,   1,   1, x12, x31 },
 {   0,   0, x33,   1,   0,   0, x31 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 {   1,   0,   0,   1, x23, x22, x31 },
 {   0,   1,   0, x23,   1, x21, x32 },
 {   0,   0,   1, x22, x21,   1, x33 },
 {   0,   0,   0,   1,   0,   0, x31 },
 {   0,   0,   0,   0,   1,   0, x32 },
 {   0,   0,   0,   0,   0,   1, x33 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 {   1,   0,   0,   1, x22, x23, x31 },
 {   0,   1,   0, x23, x21,   1, x32 },
 {   0,   0,   1, x22,   1, x21, x33 },
 {   0,   0,   0,   1,   0,   0, x31 },
 {   0,   0,   0,   0,   1,   0, x33 },
 {   0,   0,   0,   0,   0,   1, x32 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 {   1,   0,   0, x23,   1, x22, x31 },
 {   0,   1,   0,   1, x23, x21, x32 },
 {   0,   0,   1, x21, x22,   1, x33 },
 {   0,   0,   0,   1,   0,   0, x32 },
 {   0,   0,   0,   0,   1,   0, x31 },
 {   0,   0,   0,   0,   0,   1, x33 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 {   1,   0,   0, x22,   1, x23, x31 },
 {   0,   1,   0, x21, x23,   1, x32 },
 {   0,   0,   1,   1, x22, x21, x33 },
 {   0,   0,   0,   1,   0,   0, x33 },
 {   0,   0,   0,   0,   1,   0, x31 },
 {   0,   0,   0,   0,   0,   1, x32 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 {   1,   0,   0, x23, x22,   1, x31 },
 {   0,   1,   0,   1, x21, x23, x32 },
 {   0,   0,   1, x21,   1, x22, x33 },
 {   0,   0,   0,   1,   0,   0, x32 },
 {   0,   0,   0,   0,   1,   0, x33 },
 {   0,   0,   0,   0,   0,   1, x31 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 {   1,   0,   0, x22, x23,   1, x31 },
 {   0,   1,   0, x21,   1, x23, x32 },
 {   0,   0,   1,   1, x21, x22, x33 },
 {   0,   0,   0,   1,   0,   0, x33 },
 {   0,   0,   0,   0,   1,   0, x32 },
 {   0,   0,   0,   0,   0,   1, x31 }}
{{   1,   0, x22, x21,   1,   0,   1 },
 { x13, x11,   0, x12, x13, x12, x13 },
 {   0,   1,   0, x23, x22,   0,   0 },
 {   0,   0, x23,   1, x21,   1,   0 },
 {   0,   0,   1,   0,   0, x31, x31 },
 {   0,   0,   0,   1,   0, x32, x32 },
 {   0,   0,   0,   0,   1, x33, x33 }}
{{   1,   0, x22,   1, x21,   0,   1 },
 { x13, x11,   0, x13, x12, x12, x13 },
 {   0,   1,   0, x22, x23,   0,   0 },
 {   0,   0, x23, x21,   1,   1,   0 },
 {   0,   0,   1,   0,   0, x31, x31 },
 {   0,   0,   0,   1,   0, x33, x33 },
 {   0,   0,   0,   0,   1, x32, x32 }}
{{ x32,   1,   0, x31, x13, x33,   0 },
 {   1, x21, x23,   0, x12,   0,   1 },
 { x32,   0,   1, x31, x11, x33,   0 },
 { x32,   0,   0, x31, x12, x33,   1 },
 {   0,   1, x22,   0, x13,   1, x21 },
 {   0, x22,   0,   1,   0,   0, x23 },
 {   0,   0, x22,   0,   0,   1, x21 }}
{{   1,   0,   0, x31,   0, x32,   1 },
 { x13, x11, x12,   0, x21,   1, x13 },
 {   0,   1,   0, x33,   0,   0, x32 },
 {   0,   0,   1,   1, x22, x33, x31 },
 {   0,   0,   1,   0,   0, x33, x31 },
 {   0,   0,   0,   0, x21,   1,   0 },
 {   0,   0,   0,   0, x23,   0,   1 }}
{{ x12,   0,   0, x12, x13, x13, x11 },
 {   1, x23,   0,   1, x21,   0,   0 },
 {   0,   1, x31,   0,   0, x31, x31 },
 {   0, x22,   0, x21,   1,   1,   0 },
 {   0,   0, x32,   1,   0, x32, x32 },
 {   0,   0, x33,   0,   1, x33, x33 },
 {   0,   0,   0, x23, x22,   0,   1 }}
{{ x12,   0,   0, x13, x12, x13, x11 },
 {   1, x23,   0, x21,   1,   0,   0 },
 {   0,   1, x31,   0,   0, x31, x31 },
 {   0, x22,   0,   1, x21,   1,   0 },
 {   0,   0, x33,   1,   0, x33, x33 },
 {   0,   0, x32,   0,   1, x32, x32 },
 {   0,   0,   0, x22, x23,   0,   1 }}
{{ x11, x12, x13,   0,   0,   1, x23 },
 { x11, x12, x13,   0,   1,   0, x21 },
 {   1,   0,   0, x33,   1, x32, x21 },
 {   0,   1,   0,   1, x33, x31, x22 },
 {   0,   0,   1, x31, x32,   0,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x12, x13,   0,   0,   1, x33 },
 { x11, x12, x13,   0,   1,   0, x32 },
 {   1,   0,   0,   1, x23, x22, x31 },
 {   0,   1,   0, x23,   1, x21, x32 },
 {   0,   0,   1, x22, x21,   0,   0 },
 {   0,   0,   0,   1,   0,   0, x31 },
 {   0,   0,   0,   0,   0,   1, x33 }}
{{ x11, x12,   0,   0,   0,   0, x13 },
 {   1,   0, x33,   0, x32,   0,   0 },
 {   0,   1,   1, x22, x31, x33, x22 },
 {   0,   1,   0,   0, x31, x33,   0 },
 {   0,   0, x31,   0,   0, x32,   1 },
 {   0,   0,   0, x23,   1,   0, x23 },
 {   0,   0,   0, x21,   0,   1, x21 }}
{{ x22, x23, x21,   0,   1, x13, x22 },
 { x22, x23, x21,   1,   0, x11, x22 },
 {   1,   0,   0, x33, x31,   0,   1 },
 {   0,   1,   0, x32,   0,   0, x31 },
 {   0,   0,   1,   0, x32,   0, x33 },
 {   0,   0,   0,   0,   1, x13,   0 },
 {   0,   0,   0,   0,   0, x12,   1 }}
{{   1,   0, x23, x21,   1,   0,   0 },
 { x12, x13,   0,   0, x12, x13, x11 },
 {   0,   1, x22,   0, x21,   1,   0 },
 {   0,   0,   1,   0,   0, x31, x31 },
 {   0,   0,   0, x22, x23,   0,   1 },
 {   0,   0,   0,   1,   0, x33, x33 },
 {   0,   0,   0,   0,   1, x32, x32 }}
{{   1, x23,   0, x22, x23,   0,   0 },
 { x11,   0,   0, x13, x12, x12, x13 },
 {   0, x21, x22,   1, x21,   0,   1 },
 {   0,   1,   0,   0,   1, x32, x32 },
 {   0,   0, x23, x21,   1,   1,   0 },
 {   0,   0,   1,   0,   0, x31, x31 },
 {   0,   0,   0,   1,   0, x33, x33 }}
{{ x23,   1, x22,   0, x21,   0, x11 },
 {   1, x32,   0, x31,   0,   0,   0 },
 { x23,   0, x22,   0, x21,   1, x13 },
 {   0, x33,   1,   0,   0, x31,   0 },
 {   0,   0,   0, x33,   1, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{   1, x21, x22,   0,   1,   0,   0 },
 { x13,   0,   0,   0, x13, x11, x12 },
 {   0, x23,   0, x22,   0,   1,   0 },
 {   0,   1,   0,   0, x32, x32, x32 },
 {   0,   0, x23, x21,   0,   0,   1 },
 {   0,   0,   1,   0, x31, x31, x31 },
 {   0,   0,   0,   1, x33, x33, x33 }}
{{   1,   0, x23, x22,   1, x31, x31 },
 { x11, x13,   0,   0,   0, x13, x12 },
 {   0,   1, x21,   0, x22,   1,   0 },
 {   0,   0,   1,   0,   0, x32, x32 },
 {   0,   0,   0, x21, x23,   0,   1 },
 {   0,   0,   0,   1,   0, x33, x33 },
 {   0,   0,   0,   0,   1, x31, x31 }}
{{ x32,   0, x33, x32,   0,   1,   0 },
 { x31, x33,   0, x31,   0, x33,   1 },
 {   1,   0,   0,   1, x23,   0, x23 },
 {   0, x32, x31,   1,   1, x32,   0 },
 {   0,   1,   0,   0, x21,   1, x21 },
 {   0,   0,   1,   0, x22,   0, x22 },
 {   0,   0,   0, x13, x13, x11, x12 }}
{{ x11, x12, x13,   0,   0,   1, x21 },
 {   1,   0,   0, x32, x33,   0,   0 },
 {   0,   1,   0, x31,   0, x33,   0 },
 {   0,   0,   1,   0, x31, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{ x22, x23, x21,   0,   0, x22, x23 },
 { x22, x23, x21, x11,   1, x22, x23 },
 {   1,   0,   0,   0, x33,   1, x31 },
 {   0,   1,   0,   0, x32, x31,   1 },
 {   0,   0,   1,   0,   0, x33, x32 },
 {   0,   0,   0, x12,   0,   1,   0 },
 {   0,   0,   0, x13,   0,   0,   1 }}
{{ x23, x22, x21,   0,   0, x22, x23 },
 { x23, x22, x21, x11,   1, x22, x23 },
 {   1,   0,   0,   0, x32, x31,   1 },
 {   0,   1,   0,   0, x33,   1, x31 },
 {   0,   0,   1,   0,   0, x33, x32 },
 {   0,   0,   0, x12,   0,   1,   0 },
 {   0,   0,   0, x13,   0,   0,   1 }}
{{ x23, x22, x21,   0,   0,   0, x22 },
 { x23, x22, x21,   1,   0, x11, x22 },
 {   1,   0,   0, x32,   1, x13, x31 },
 {   0,   1,   0, x33, x31,   0,   1 },
 {   0,   0,   1,   0, x32,   0, x33 },
 {   0,   0,   0,   0,   1, x13,   0 },
 {   0,   0,   0,   0,   0, x12,   1 }}
{{   1, x21,   0, x33,   1, x21, x32 },
 { x11,   0, x12,   0,   0, x13, x13 },
 {   1,   0,   0, x33,   0,   0, x32 },
 {   0, x22,   1,   1, x33, x22, x31 },
 {   0, x23,   0,   0,   0, x23,   1 },
 {   0,   0,   1,   0, x33,   0, x31 },
 {   0,   0,   0, x31, x32,   1,   1 }}
{{ x31,   1,   1, x22, x23, x31, x31 },
 { x33,   0,   0,   1,   0, x33, x33 },
 { x32,   0,   0,   0,   1, x32, x32 },
 {   0, x23,   0, x21,   0,   1,   0 },
 {   0, x22,   0,   0, x21,   0,   1 },
 {   0,   0,   1, x22, x23,   0,   0 },
 {   0,   0, x11,   0,   0, x12, x13 }}
{{   1,   0, x33,   0, x32, x32,   0 },
 { x11, x12,   0,   0,   0, x13, x13 },
 {   0,   1,   0, x33, x31, x31,   0 },
 {   0,   0, x31, x32,   0,   1,   1 },
 {   0,   0,   1,   0,   0,   0, x22 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   1, x23 }}
{{ x11, x13, x12,   0, x13,   1, x21 },
 {   1,   0,   0, x33, x32,   1, x21 },
 {   0,   1,   0, x31,   1, x32,   0 },
 {   0,   0,   1,   0, x31, x33,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x23 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{ x11, x13, x12,   0,   1, x13, x21 },
 {   1,   0,   0, x33,   1, x32, x21 },
 {   0,   1,   0, x31, x32,   1,   0 },
 {   0,   0,   1,   0, x33, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x31, x21, x11,   0, x21, x31, x31 },
 {   1,   0,   0, x23, x13,   1,   1 },
 {   0,   1,   0, x33,   1, x13,   0 },
 {   0,   0,   1,   0, x33, x23,   0 },
 {   0,   0,   0,   1,   0,   0, x12 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x32 }}
{{ x21, x31, x11,   0, x21, x31, x21 },
 {   1,   0,   0, x33,   1, x13,   1 },
 {   0,   1,   0, x23, x13,   1,   0 },
 {   0,   0,   1,   0, x33, x23,   0 },
 {   0,   0,   0,   1,   0,   0, x12 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x32 }}
{{   1,   0, x32,   0, x31, x31,   1 },
 { x13, x11,   0,   0,   0, x12, x13 },
 {   0,   1,   0, x32, x33, x33,   0 },
 {   0,   0, x33, x31,   0,   1,   0 },
 {   0,   0,   1,   0,   0,   0, x21 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   1,   1, x22 }}
{{   1, x33,   0,   0,   0,   1, x31 },
 { x12,   0, x11,   0, x13, x12, x13 },
 {   0,   1,   1, x33, x21, x21, x32 },
 {   0, x32,   0, x31,   1,   0,   1 },
 {   0,   0,   1, x33,   0,   0, x32 },
 {   0,   0,   0,   1, x22, x22,   0 },
 {   0,   0,   0,   0, x23, x23,   1 }}
{{   1,   0, x33, x32, x33,   1, x21 },
 { x11, x13,   0, x13, x12,   1, x21 },
 {   0,   1, x31,   1, x31, x32,   0 },
 {   0,   0,   1,   0,   1,   0, x22 },
 {   0,   0,   0, x31,   1, x33,   0 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{   1,   0, x33,   1, x33, x32, x21 },
 { x11, x13,   0,   1, x12, x13, x21 },
 {   0,   1, x31, x32, x31,   1,   0 },
 {   0,   0,   1,   0,   1,   0, x22 },
 {   0,   0,   0, x33,   1, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{   1,   0, x23, x13, x23,   1,   1 },
 { x31, x21,   0, x21, x11, x31, x31 },
 {   0,   1, x33,   1, x33, x13,   0 },
 {   0,   0,   1,   0,   1,   0, x12 },
 {   0,   0,   0, x33,   1, x23,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x32 }}
{{   1,   0, x33,   1, x33, x13,   1 },
 { x21, x31,   0, x21, x11, x31, x21 },
 {   0,   1, x23, x13, x23,   1,   0 },
 {   0,   0,   1,   0,   1,   0, x12 },
 {   0,   0,   0, x33,   1, x23,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x32 }}
{{ x11, x12,   0,   0, x21, x13,   1 },
 {   1,   0, x33, x32, x21, x32,   1 },
 {   0,   1,   1, x31, x22, x31, x33 },
 {   0,   1,   0, x31,   0, x31, x33 },
 {   0,   0, x31,   0,   0,   1, x32 },
 {   0,   0,   0,   1, x23,   1,   0 },
 {   0,   0,   0,   0, x21,   0,   1 }}
{{ x13, x11,   0,   0, x13, x12, x13 },
 {   1,   0, x32, x31,   1, x31,   1 },
 {   0,   1,   1, x33, x21, x33, x32 },
 {   0,   1,   0, x33,   0, x33, x32 },
 {   0,   0, x33,   0,   0,   1, x31 },
 {   0,   0,   0,   1, x22,   1,   0 },
 {   0,   0,   0,   0, x23,   0,   1 }}
{{ x22,   1, x12,   0,   1, x31,   0 },
 { x32, x12,   1,   1,   0, x21,   0 },
 {   1,   0,   0, x23, x33, x11, x13 },
 {   0, x22, x32,   0,   0,   0,   1 },
 {   0,   1,   0, x23, x33, x31, x13 },
 {   0,   0,   1, x23, x33, x21, x13 },
 {   0,   0,   0, x23, x33,   0, x13 }}
{{ x32, x12,   1,   0,   1, x21,   0 },
 { x22,   1, x12,   1,   0, x31,   0 },
 {   1,   0,   0, x33, x23, x11, x13 },
 {   0, x22, x32,   0,   0,   0,   1 },
 {   0,   1,   0, x33, x23, x31, x13 },
 {   0,   0,   1, x33, x23, x21, x13 },
 {   0,   0,   0, x33, x23,   0, x13 }}
{{ x32, x31,   0,   0, x32, x31,   1 },
 { x33,   0, x31,   0, x33,   1,   0 },
 {   1,   0,   0, x21,   1,   0, x21 },
 {   0, x33, x32,   0,   1, x33,   0 },
 {   0,   1,   0, x22,   0,   1, x22 },
 {   0,   0,   1, x23,   0,   0, x23 },
 {   0,   0,   0,   0, x11, x12, x13 }}
{{ x23, x22, x21,   0,   0,   0,   0 },
 { x23, x22, x21, x11,   1,   0,   0 },
 {   1,   0,   0,   0, x32, x31,   0 },
 {   0,   1,   0,   0, x33,   0, x31 },
 {   0,   0,   1,   0,   0, x33, x32 },
 {   0,   0,   0, x12,   0,   1,   0 },
 {   0,   0,   0, x13,   0,   0,   1 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 {   1,   0,   0, x32,   1, x33, x21 },
 {   0,   1,   0, x31, x33,   1, x22 },
 {   0,   0,   1,   0, x32, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x22 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 {   1,   0,   0, x32, x33,   1, x21 },
 {   0,   1,   0, x31,   1, x33, x22 },
 {   0,   0,   1,   0, x31, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{ x22, x21,   0, x23,   0,   1, x13 },
 { x22, x21,   1, x23,   0,   0, x11 },
 {   1,   0, x33,   0,   0, x31,   0 },
 {   0,   1,   0,   0, x33, x32,   0 },
 {   0,   0, x32,   1, x31,   1, x13 },
 {   0,   0, x32,   1, x31,   0,   0 },
 {   0,   0,   0,   0,   1,   0, x12 }}
{{ x11, x12, x13,   0,   0,   0,   0 },
 {   1,   0,   0,   0, x32, x33,   0 },
 {   0,   1,   0,   0, x31,   0, x33 },
 {   0,   0,   1, x23,   1, x31, x32 },
 {   0,   0,   1,   0,   0, x31, x32 },
 {   0,   0,   0, x22,   0,   1,   0 },
 {   0,   0,   0, x21,   0,   0,   1 }}
{{   1,   0, x23, x31,   1, x22, x31 },
 { x11, x12,   0,   0,   0, x13, x13 },
 {   0,   1,   0,   0, x23, x21,   0 },
 {   0,   0,   1, x32,   0,   0, x32 },
 {   0,   0, x21,   0, x22,   1,   1 },
 {   0,   0,   0, x31,   1,   0, x31 },
 {   0,   0,   0, x33,   0,   1, x33 }}
{{ x22, x21,   1,   1,   0, x13, x21 },
 {   1,   0, x33,   0, x31, x11, x32 },
 { x23,   0,   0, x21,   0,   0,   1 },
 {   0, x23,   0, x22,   1,   0, x23 },
 {   0,   1,   0,   0,   0, x12,   1 },
 {   0,   0, x33,   1, x31, x13, x32 },
 {   0,   0, x33,   0, x31,   0, x32 }}
{{   1, x32,   0,   0,   1, x31,   1 },
 { x13,   0, x11, x12, x13, x12, x13 },
 {   0,   1,   1, x21, x21, x33, x32 },
 {   0, x33,   0,   1,   0,   1, x31 },
 {   0,   0,   1,   0,   0, x33, x32 },
 {   0,   0,   0, x22, x22,   1,   0 },
 {   0,   0,   0, x23, x23,   0,   1 }}
{{   1, x32,   0,   0,   1,   1, x31 },
 { x13,   0, x11, x12, x13, x13, x12 },
 {   0,   1,   1, x21, x21, x32, x33 },
 {   0, x33,   0,   1,   0, x31,   1 },
 {   0,   0,   1,   0,   0, x32, x33 },
 {   0,   0,   0, x23, x23,   1,   0 },
 {   0,   0,   0, x22, x22,   0,   1 }}
{{ x21,   1,   1, x32, x33, x21, x32 },
 { x23,   0,   0,   1,   0, x23,   1 },
 { x22,   0,   0,   0,   1, x22,   0 },
 {   0, x33,   0, x31,   0,   1, x31 },
 {   0, x32,   0,   0, x31,   0,   1 },
 {   0,   0,   1, x32, x33,   0, x32 },
 {   0,   0, x11,   0,   0, x12, x13 }}
{{ x22, x21,   0,   1,   0, x13,   1 },
 {   1,   0, x32, x33, x31, x11,   0 },
 { x23,   0,   1,   0,   0,   0, x21 },
 {   0,   1, x32, x33, x31, x12,   0 },
 {   0, x23,   0,   0,   1,   0, x22 },
 {   0,   0, x32, x33, x31,   0,   0 },
 {   0,   0,   0,   0,   0, x13,   1 }}
{{ x11, x12, x13,   0,   0,   1, x22 },
 {   1,   0,   0, x32,   1, x33, x21 },
 {   0,   1,   0, x31, x33,   0,   0 },
 {   0,   0,   1,   0, x32, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x22 }}
{{ x11, x12,   0,   0,   0, x13,   0 },
 {   1,   0, x32,   1, x33, x32, x21 },
 {   0,   1, x31, x33,   1, x31, x22 },
 {   0,   0,   1,   0,   0,   1, x23 },
 {   0,   0,   0, x32, x31,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 }}
{{ x11, x12,   0,   0,   0, x13,   0 },
 {   1,   0, x32, x33,   1, x32, x21 },
 {   0,   1, x31,   1, x33, x31, x22 },
 {   0,   0,   1,   0,   0,   1, x23 },
 {   0,   0,   0, x31, x32,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 }}
{{   1, x23,   1, x31, x23, x22, x31 },
 { x11,   0,   0,   0, x12, x13, x13 },
 {   0, x21, x22,   0, x21,   1,   1 },
 {   0,   1,   0, x32,   1,   0, x32 },
 {   0,   0,   1, x31,   0,   0, x31 },
 {   0,   0, x23,   0,   1, x21,   0 },
 {   0,   0,   0, x33,   0,   1, x33 }}
{{   1,   0,   0, x33, x32,   1, x21 },
 { x11, x13, x12,   0,   0,   0, x13 },
 {   0,   1,   0, x31,   0, x32,   1 },
 {   0,   0,   1,   1, x31, x33, x22 },
 {   0,   0,   1,   0, x31, x33,   0 },
 {   0,   0,   0,   0,   1,   0, x23 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{ x22, x21,   0,   1,   0,   1, x13 },
 {   1,   0, x31, x33, x32,   0, x11 },
 { x23,   0,   0,   0,   1, x21,   0 },
 {   0, x23,   1,   0,   0, x22,   0 },
 {   0,   1,   0,   0,   0,   0, x12 },
 {   0,   0, x31, x33, x32,   1, x13 },
 {   0,   0, x31, x33, x32,   0,   0 }}
{{   1,   0, x23,   1, x22, x31, x31 },
 { x11, x13,   0,   0, x13, x13, x12 },
 {   0,   1, x21, x22,   1,   1,   0 },
 {   0,   0,   1,   0,   0, x32, x32 },
 {   0,   0,   0, x23, x21,   0,   1 },
 {   0,   0,   0,   1,   0, x31, x31 },
 {   0,   0,   0,   0,   1, x33, x33 }}
{{ x22,   0, x23,   1,   0, x12, x21 },
 {   1, x33,   0,   1, x31, x12, x33 },
 { x22,   0, x23,   0,   0,   0, x21 },
 {   0, x32,   1, x31,   1, x13, x32 },
 {   0,   1,   0,   0,   0, x11,   1 },
 {   0,   0,   0, x33, x32,   0,   1 },
 {   0,   0,   0,   0,   1, x13,   0 }}
{{ x22,   0, x23,   1,   0, x13, x21 },
 {   1, x33,   0, x31,   1, x12, x33 },
 { x22,   0, x23,   0,   0,   0, x21 },
 {   0, x32,   1,   1, x31, x13, x32 },
 {   0,   1,   0,   0,   0, x11,   1 },
 {   0,   0,   0, x32, x33,   0,   1 },
 {   0,   0,   0,   0,   1, x12,   0 }}
{{ x23, x21,   1,   0,   0, x11, x22 },
 { x23, x21,   0,   0,   0,   0, x22 },
 {   1,   0, x32, x31,   1, x13, x31 },
 {   0,   1,   0, x33, x32,   0, x33 },
 {   0,   0, x33,   0, x31,   0,   1 },
 {   0,   0,   0,   1,   0, x12,   1 },
 {   0,   0,   0,   0,   1, x13,   0 }}
{{ x12,   0, x11,   0, x13, x12, x13 },
 {   1, x33,   0,   0,   0,   1, x31 },
 {   0,   1,   1, x21, x21, x33, x32 },
 {   0, x32,   0,   0,   1, x31,   1 },
 {   0,   0,   1,   0,   0, x33, x32 },
 {   0,   0,   0, x22, x22,   1,   0 },
 {   0,   0,   0, x23, x23,   0,   1 }}
{{ x13,   0, x11,   0, x12, x12, x13 },
 {   1, x32,   0,   0,   0, x31,   1 },
 {   0,   1,   1, x21, x21, x33, x32 },
 {   0, x33,   0,   0,   1,   1, x31 },
 {   0,   0,   1,   0,   0, x33, x32 },
 {   0,   0,   0, x22, x22,   1,   0 },
 {   0,   0,   0, x23, x23,   0,   1 }}
{{ x33,   0, x31, x33,   1, x31,   0 },
 { x32, x31,   0, x32, x31,   1,   1 },
 {   1,   0,   0,   1,   0,   0, x11 },
 {   0, x33, x32,   1, x33, x32,   0 },
 {   0,   1,   0,   0,   1,   0, x12 },
 {   0,   0,   1,   0,   0,   1, x13 },
 {   0,   0,   0, x21, x22, x23, x23 }}
{{ x22, x12,   1, x32,   0,   0, x11 },
 { x22, x12,   0, x32,   1,   0, x31 },
 {   1,   0, x33,   0, x13,   1, x21 },
 {   0,   1,   0,   0, x23, x33,   0 },
 {   0,   0, x23,   1,   1, x13, x31 },
 {   0,   0, x23,   1,   0, x13,   0 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{ x31, x33, x32,   0,   0,   1, x11 },
 { x31, x33, x32,   1,   0,   0, x13 },
 { x31, x33, x32,   0,   0,   0,   0 },
 {   1,   0,   0, x22, x23,   1, x11 },
 {   0,   1,   0,   1, x21, x22, x13 },
 {   0,   0,   1, x21,   1, x23, x12 },
 {   0,   0,   0,   0,   1,   0, x12 }}
{{ x13, x33, x23,   0,   0,   1, x11 },
 { x13, x33, x23,   1,   0,   0, x21 },
 { x13, x33, x23,   0,   0,   0,   0 },
 {   1,   0,   0, x32, x22,   1, x11 },
 {   0,   1,   0, x12,   1, x22, x31 },
 {   0,   0,   1,   1, x12, x32, x21 },
 {   0,   0,   0,   0,   1,   0, x31 }}
{{ x31, x33, x32,   0,   0,   1, x12 },
 { x31, x33, x32,   1,   0,   0, x11 },
 { x31, x33, x32,   0,   0,   0,   0 },
 {   1,   0,   0,   1, x22, x23, x11 },
 {   0,   1,   0, x22,   1, x21, x13 },
 {   0,   0,   1, x23, x21,   1, x12 },
 {   0,   0,   0,   0,   1,   0, x13 }}
{{ x31, x33, x32,   0,   0,   1, x13 },
 { x31, x33, x32,   1,   0,   0, x11 },
 { x31, x33, x32,   0,   0,   0,   0 },
 {   1,   0,   0,   1, x23, x22, x11 },
 {   0,   1,   0, x22, x21,   1, x13 },
 {   0,   0,   1, x23,   1, x21, x12 },
 {   0,   0,   0,   0,   1,   0, x12 }}
{{ x33, x32, x31,   0,   0,   1, x21 },
 { x33, x32, x31,   1,   0,   0, x22 },
 { x33, x32, x31,   0,   0,   0,   0 },
 {   1,   0,   0, x11,   1, x12, x23 },
 {   0,   1,   0,   1, x11, x13, x22 },
 {   0,   0,   1, x13, x12,   1, x21 },
 {   0,   0,   0,   0,   1,   0, x23 }}
{{ x33, x32, x31,   0,   0,   1, x22 },
 { x33, x32, x31,   1,   0,   0, x21 },
 { x33, x32, x31,   0,   0,   0,   0 },
 {   1,   0,   0, x12,   1, x11, x23 },
 {   0,   1,   0, x13, x11,   1, x22 },
 {   0,   0,   1,   1, x12, x13, x21 },
 {   0,   0,   0,   0,   1,   0, x23 }}
{{ x11, x13, x12,   1,   0, x22, x13 },
 {   1,   0,   0, x33,   1, x21, x32 },
 {   0,   1,   0, x31, x32,   0,   1 },
 {   0,   0,   1,   1, x33, x22, x31 },
 {   0,   0,   1,   0, x33,   0, x31 },
 {   0,   0,   0,   0,   1, x21,   0 },
 {   0,   0,   0,   0,   0, x23,   1 }}
{{ x22, x12,   0, x32, x21,   0,   1 },
 { x22, x12,   0, x32, x31,   1,   0 },
 {   1,   0, x33,   0, x21, x13,   1 },
 {   0,   1,   1,   0, x11, x23, x33 },
 {   0,   1,   0,   0,   0, x23, x33 },
 {   0,   0, x23,   1, x31,   1, x13 },
 {   0,   0, x23,   1,   0,   0, x13 }}
{{ x11, x13, x12,   0,   1, x13, x22 },
 {   1,   0,   0,   1, x33, x32, x21 },
 {   0,   1,   0, x32, x31,   1,   0 },
 {   0,   0,   1, x33,   0, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{   1,   0, x23,   0,   0, x22,   0 },
 { x11, x12,   0,   0,   0, x13, x13 },
 {   0,   1,   0,   0, x23, x21,   0 },
 {   0,   0,   1, x32,   0,   0, x32 },
 {   0,   0, x21,   0, x22,   1,   1 },
 {   0,   0,   0, x31,   1,   0, x31 },
 {   0,   0,   0, x33,   0,   1, x33 }}
{{ x11, x12, x13, x21,   0,   0,   1 },
 {   1,   0,   0, x21, x32, x33,   1 },
 {   1,   0,   0,   0, x32, x33,   0 },
 {   0,   1,   0, x22, x31,   1, x33 },
 {   0,   1,   0,   0, x31,   0, x33 },
 {   0,   0,   1, x23,   1, x31, x32 },
 {   0,   0,   1,   0,   0, x31, x32 }}
{{   1, x33,   0,   0,   0,   0, x32 },
 { x11,   0, x12,   0,   0, x13, x13 },
 {   0,   1,   1, x22, x33, x22, x31 },
 {   0, x31,   0,   0, x32,   1,   1 },
 {   0,   0,   1,   0, x33,   0, x31 },
 {   0,   0,   0, x21,   1, x21,   0 },
 {   0,   0,   0, x23,   0, x23,   1 }}
{{ x21,   1,   0, x21,   1,   0,   0 },
 { x22,   0,   1, x22,   0,   1,   0 },
 { x23,   0,   0, x23,   0,   0,   1 },
 {   0, x32, x31,   1, x32, x31,   1 },
 {   0, x33,   0,   0, x33,   1, x31 },
 {   0,   0, x33,   0,   1, x33, x32 },
 {   0,   0,   0, x13, x11, x12, x13 }}
{{   1,   0,   0, x21, x32, x33,   1 },
 { x11, x12, x13,   0,   0,   0,   0 },
 {   0,   1,   0, x22, x31,   1, x33 },
 {   0,   1,   0,   0, x31,   0, x33 },
 {   0,   0,   1, x23,   1, x31, x32 },
 {   0,   0,   1,   0,   0, x31, x32 },
 {   0,   0,   0, x21,   0,   0,   1 }}
{{ x11,   0,   0,   0, x12, x13, x13 },
 {   1, x33, x32,   0, x33, x32,   0 },
 {   0, x31,   0, x32, x31,   1,   1 },
 {   0,   1,   0,   0,   1,   0, x22 },
 {   0,   0, x31, x33,   1, x31,   0 },
 {   0,   0,   1,   0,   0,   1, x23 },
 {   0,   0,   0,   1,   0,   0, x21 }}
{{ x12,   0,   0, x12, x11, x13, x13 },
 {   1, x33,   0,   1, x33, x31,   0 },
 {   0,   1, x21,   0,   1,   0, x21 },
 {   0, x32,   0, x31, x32,   1,   1 },
 {   0,   0, x22,   1,   0,   0, x22 },
 {   0,   0, x23,   0,   0,   1, x23 },
 {   0,   0,   0, x33,   1, x32,   0 }}
{{ x12,   0,   0, x13, x11, x12, x13 },
 {   1, x33,   0, x31, x33,   1,   0 },
 {   0,   1, x21,   0,   1,   0, x21 },
 {   0, x32,   0,   1, x32, x31,   1 },
 {   0,   0, x23,   1,   0,   0, x23 },
 {   0,   0, x22,   0,   0,   1, x22 },
 {   0,   0,   0, x32,   1, x33,   0 }}
{{ x13,   1,   1,   0, x13, x11,   0 },
 {   1, x31,   0, x31,   1,   0, x31 },
 { x12,   0, x11,   1, x12,   1,   0 },
 {   0, x22, x22, x23, x21, x23, x21 },
 {   0, x32,   1, x32,   0,   0, x32 },
 {   0, x33,   0, x33,   0,   1, x33 },
 {   0,   0, x13,   0,   1, x12,   1 }}
{{ x12,   1, x11,   0, x12,   1,   0 },
 {   1, x31,   0, x31,   1,   0, x31 },
 { x13,   0,   1,   1, x13, x11,   0 },
 {   0, x23, x22, x22, x21, x23, x21 },
 {   0, x32,   1, x32,   0,   0, x32 },
 {   0, x33,   0, x33,   0,   1, x33 },
 {   0,   0, x13,   0,   1, x12,   1 }}
{{ x11,   0,   0,   0,   0, x12, x13 },
 {   1, x33, x32,   0,   0, x33, x32 },
 {   0, x31,   0, x32,   0, x31,   1 },
 {   0,   1,   0,   0, x22,   1,   0 },
 {   0,   0, x31, x33,   0,   1, x31 },
 {   0,   0,   1,   0, x23,   0,   1 },
 {   0,   0,   0,   1, x21,   0,   0 }}
{{   1,   0, x32,   0, x32, x32,   1 },
 { x21, x22,   0,   1,   0,   1, x21 },
 { x23,   0,   0, x22,   1,   0, x23 },
 {   0,   1, x31,   0, x31, x31,   0 },
 {   0, x23,   0, x21,   0,   0,   1 },
 {   0,   0, x33,   1, x33, x33,   0 },
 {   0,   0,   0, x13, x11, x13, x12 }}
{{ x13, x11,   0,   0,   0, x12, x13 },
 {   1,   0, x31, x32,   0, x31,   1 },
 {   0,   1, x33,   0,   0, x33, x32 },
 {   0,   0,   1,   0, x22,   1,   0 },
 {   0,   0,   0,   1, x21,   0,   0 },
 {   0,   0,   0, x33,   0,   1, x31 },
 {   0,   0,   0,   0, x23,   0,   1 }}
{{   1,   0,   0,   0, x32, x33,   0 },
 { x11, x12, x13,   0,   0,   0,   0 },
 {   0,   1,   0, x22, x31,   1, x33 },
 {   0,   1,   0,   0, x31,   0, x33 },
 {   0,   0,   1, x23,   1, x31, x32 },
 {   0,   0,   1,   0,   0, x31, x32 },
 {   0,   0,   0, x21,   0,   0,   1 }}
{{   1,   0,   0, x33, x21,   1, x32 },
 { x11, x13, x12,   0,   0,   0, x13 },
 {   0,   1,   0, x31,   0, x32,   1 },
 {   0,   0,   1,   1, x22, x33, x31 },
 {   0,   0,   1,   0,   0, x33, x31 },
 {   0,   0,   0,   0, x21,   1,   0 },
 {   0,   0,   0,   0, x23,   0,   1 }}
{{ x13,   0, x13, x12, x12, x11, x13 },
 {   1, x32,   1, x31,   0, x32,   1 },
 {   0,   1, x21,   0, x21,   1,   0 },
 {   0, x33,   0,   1,   1, x33, x31 },
 {   0,   0, x22,   1, x22,   0,   0 },
 {   0,   0, x23,   0, x23,   0,   1 },
 {   0,   0,   0, x33,   0,   1, x32 }}
{{ x13,   0, x13, x13, x12, x11, x12 },
 {   1, x32,   1,   1,   0, x32, x31 },
 {   0,   1, x21,   0, x21,   1,   0 },
 {   0, x33,   0, x31,   1, x33,   1 },
 {   0,   0, x23,   1, x23,   0,   0 },
 {   0,   0, x22,   0, x22,   0,   1 },
 {   0,   0,   0, x32,   0,   1, x33 }}
{{   1,   0, x33, x21, x32,   1, x32 },
 { x11, x12,   0, x21,   0,   1, x13 },
 {   1,   0, x33,   0, x32,   0, x32 },
 {   0,   1,   1, x22, x31, x33, x31 },
 {   0,   1,   0,   0, x31, x33, x31 },
 {   0,   0, x31,   0,   0, x32,   1 },
 {   0,   0,   0, x23,   1,   0,   1 }}
{{ x31,   0,   0, x31, x11, x21, x21 },
 {   1, x23, x13,   1, x23, x13,   0 },
 {   0, x33,   0, x13, x33,   1,   1 },
 {   0,   1,   0,   0,   1,   0, x12 },
 {   0,   0, x33, x23,   1, x33,   0 },
 {   0,   0,   1,   0,   0,   1, x22 },
 {   0,   0,   0,   1,   0,   0, x32 }}
{{   1, x23,   0, x21,   1,   0,   0 },
 { x12,   0,   0, x13, x12, x13, x11 },
 {   0, x22, x21,   1,   0,   1,   0 },
 {   0,   1,   0,   0, x31, x31, x31 },
 {   0,   0, x23, x22,   0,   0,   1 },
 {   0,   0,   1,   0, x32, x32, x32 },
 {   0,   0,   0,   1, x33, x33, x33 }}
{{ x11, x12,   0,   0,   0, x13, x13 },
 {   1,   0, x32, x33,   1, x32, x21 },
 {   0,   1, x31,   0, x33, x31,   0 },
 {   0,   0,   1,   0,   0,   1, x23 },
 {   0,   0,   0, x31, x32,   1,   1 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 }}
{{   1,   0, x32, x32, x32,   1,   0 },
 { x21, x22,   0,   1,   0, x21,   1 },
 { x23,   0,   1,   0,   0, x23, x22 },
 {   0,   1, x31, x31, x31,   0,   0 },
 {   0, x23,   0,   0,   1,   1, x21 },
 {   0,   0, x11, x13, x12, x12, x13 },
 {   0,   0, x33, x33, x33,   0,   1 }}
{{ x23,   0,   0, x22,   1, x13, x21 },
 {   1, x32, x31,   0,   1, x13, x32 },
 { x23,   0,   0, x22,   0,   0, x21 },
 {   0, x33,   0,   1, x31,   0, x33 },
 {   0,   1,   0,   0,   0, x11,   1 },
 {   0,   0, x33,   0, x32,   0,   1 },
 {   0,   0,   1,   0,   0, x12,   0 }}
{{ x13,   1, x13, x13, x13,   0,   0 },
 { x23,   0, x23, x23, x23,   1,   0 },
 { x33,   0, x33, x33, x33,   0,   1 },
 {   0, x32,   1,   0,   0,   1, x12 },
 {   0, x22,   0,   0,   1, x12,   1 },
 {   0,   0, x21, x11, x31, x21, x31 },
 {   0,   0,   0,   1,   0, x32, x22 }}
{{ x13,   1, x13, x13, x13,   0,   0 },
 { x23,   0, x23, x23, x23,   1,   0 },
 { x33,   0, x33, x33, x33,   0,   1 },
 {   0, x22,   1,   0,   0, x12,   1 },
 {   0, x32,   0,   0,   1,   1, x12 },
 {   0,   0, x31, x11, x21, x21, x31 },
 {   0,   0,   0,   1,   0, x32, x22 }}
{{ x13,   0,   0, x13, x13, x11, x12 },
 {   1, x22, x21,   1,   1, x22,   0 },
 {   0, x23,   0, x21,   0, x23,   1 },
 {   0,   1,   0,   0, x31,   1, x31 },
 {   0,   0, x23, x22,   0,   1,   0 },
 {   0,   0,   1,   0, x32,   0, x32 },
 {   0,   0,   0,   1, x33,   0, x33 }}
{{ x22,   0,   0,   1, x22,   1,   0 },
 { x21,   1,   1, x33, x21, x33, x32 },
 { x23,   0,   0,   0, x23,   0,   1 },
 {   0,   1,   0, x33,   0, x33, x32 },
 {   0, x11,   0,   0, x13, x12, x13 },
 {   0,   0, x32, x31,   1, x31,   1 },
 {   0,   0, x33,   0,   0,   1, x31 }}
{{ x33,   1,   0,   0, x33, x33,   1 },
 { x32,   0,   1,   0, x32, x32,   0 },
 { x31,   0,   0,   1, x31, x31,   0 },
 {   0, x22, x23,   0,   1,   0, x22 },
 {   0, x21,   0, x23,   0,   1, x21 },
 {   0,   0, x21, x22,   0,   0,   1 },
 {   0,   0,   0,   0, x11, x12, x13 }}
{{ x12,   0, x11, x11, x13, x12, x13 },
 {   1,   0,   0, x23, x21,   1,   0 },
 {   0, x23,   1,   1, x22,   0,   0 },
 {   0,   1, x32,   0,   0, x32, x32 },
 {   0, x21,   0, x22,   1,   0,   1 },
 {   0,   0, x31,   1,   0, x31, x31 },
 {   0,   0, x33,   0,   1, x33, x33 }}
{{ x12,   0, x11, x13, x11, x12, x13 },
 {   1,   0,   0, x21, x23,   1,   0 },
 {   0, x23,   1, x22,   1,   0,   0 },
 {   0,   1, x32,   0,   0, x32, x32 },
 {   0, x21,   0,   1, x22,   0,   1 },
 {   0,   0, x33,   1,   0, x33, x33 },
 {   0,   0, x31,   0,   1, x31, x31 }}
{{   1,   0,   1, x23, x22, x31, x31 },
 { x11, x13,   0, x12, x13, x12, x13 },
 {   0,   1, x22, x21,   1,   0,   1 },
 {   0,   0, x23,   1, x21,   1,   0 },
 {   0,   0,   1,   0,   0, x31, x31 },
 {   0,   0,   0,   1,   0, x32, x32 },
 {   0,   0,   0,   0,   1, x33, x33 }}
{{   1,   0,   1, x22, x23, x31, x31 },
 { x11, x13,   0, x13, x12, x12, x13 },
 {   0,   1, x22,   1, x21,   0,   1 },
 {   0,   0, x23, x21,   1,   1,   0 },
 {   0,   0,   1,   0,   0, x31, x31 },
 {   0,   0,   0,   1,   0, x33, x33 },
 {   0,   0,   0,   0,   1, x32, x32 }}
{{   1,   0,   0, x31, x32,   0,   1 },
 { x13, x11, x12,   0,   0,   0, x13 },
 {   0,   1,   0, x33,   0, x32,   0 },
 {   0,   0,   1,   1, x33, x31, x22 },
 {   0,   0,   1,   0, x33, x31,   0 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x12, x13,   0,   0, x13,   0 },
 {   1,   0,   0,   1, x33, x32, x21 },
 {   0,   1,   0, x33,   1, x31, x22 },
 {   0,   0,   1, x32, x31,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x12, x13,   0,   0, x13,   0 },
 {   1,   0,   0, x33,   1, x32, x21 },
 {   0,   1,   0,   1, x33, x31, x22 },
 {   0,   0,   1, x31, x32,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x12, x13,   0,   1,   0, x23 },
 {   1,   0,   0, x33, x32,   1, x21 },
 {   0,   1,   0,   0, x31, x33,   0 },
 {   0,   0,   1, x31,   1, x32, x23 },
 {   0,   0,   1, x31,   0, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{   1,   0,   0, x32,   1, x33, x21 },
 { x11, x12, x13,   0,   0,   0,   0 },
 {   0,   1,   0, x31, x33,   1, x22 },
 {   0,   0,   1,   1, x32, x31, x23 },
 {   0,   0,   1,   0, x32, x31,   0 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x22 }}
{{   1,   0,   0, x32, x33,   1, x21 },
 { x11, x12, x13,   0,   0,   0,   0 },
 {   0,   1,   0, x31,   1, x33, x22 },
 {   0,   0,   1,   1, x31, x32, x23 },
 {   0,   0,   1,   0, x31, x32,   0 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{ x11, x12, x13,   0,   0,   1, x22 },
 {   1,   0,   0, x32,   1, x33, x21 },
 {   0,   1,   0, x31, x33,   1, x22 },
 {   0,   0,   1,   0, x32, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x22 }}
{{ x11, x12, x13,   0,   0,   1, x21 },
 {   1,   0,   0, x32, x33,   1, x21 },
 {   0,   1,   0, x31,   1, x33, x22 },
 {   0,   0,   1,   0, x31, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{ x11, x13, x12,   0,   0, x13, x13 },
 {   1,   0,   0, x33,   1, x32, x21 },
 {   0,   1,   0, x31, x32,   1,   1 },
 {   0,   0,   1,   0, x33, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x13, x11, x12,   0,   0, x13, x13 },
 {   1,   0,   0, x31, x32,   1,   1 },
 {   0,   1,   0, x33,   1, x32, x21 },
 {   0,   0,   1,   0, x33, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x22, x23, x21,   0,   0,   1, x13 },
 { x22, x23, x21,   0,   1,   0, x12 },
 {   1,   0,   0, x33,   1, x31, x12 },
 {   0,   1,   0, x32, x31,   0,   0 },
 {   0,   0,   1,   0, x33, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x11 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x23, x21,   1,   0,   0, x11, x22 },
 { x23, x21,   0,   0,   1, x13, x22 },
 {   1,   0, x32, x31,   1, x13, x31 },
 {   0,   1,   0, x33, x32,   0, x33 },
 {   0,   0, x33,   0, x31,   0,   1 },
 {   0,   0,   0,   1,   0, x12,   1 },
 {   0,   0,   0,   0,   1, x13,   0 }}
{{ x11, x12,   0,   0,   0,   0, x13 },
 {   1,   0, x33,   0, x32,   0, x32 },
 {   0,   1,   1, x22, x31, x33, x31 },
 {   0,   1,   0,   0, x31, x33, x31 },
 {   0,   0, x31,   0,   0, x32,   1 },
 {   0,   0,   0, x23,   1,   0,   1 },
 {   0,   0,   0, x21,   0,   1,   0 }}
{{   1,   0, x23, x13, x23,   1,   0 },
 { x31, x21,   0,   0, x11, x31, x21 },
 {   0,   1, x33,   0, x33, x13,   1 },
 {   0,   0,   1,   0,   1,   0, x12 },
 {   0,   0,   0, x33,   1, x23,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x32 }}
{{ x11,   0,   0,   0,   0, x12, x13 },
 {   1, x22, x23,   0,   0,   0,   0 },
 {   0,   1,   0, x33,   0, x33, x33 },
 {   0, x21,   0,   0, x23,   1,   0 },
 {   0,   0,   1, x32,   0, x32, x32 },
 {   0,   0, x21,   0, x22,   0,   1 },
 {   0,   0,   0, x31,   1, x31, x31 }}
{{   1, x13,   1, x13, x13,   0,   0 },
 { x32,   0, x32,   1,   0,   1, x12 },
 { x22,   0, x22,   0,   1, x12,   1 },
 {   0, x23,   0, x23, x23,   1,   0 },
 {   0, x33,   0, x33, x33,   0,   1 },
 {   0,   0, x11, x21, x31, x21, x31 },
 {   0,   0,   1,   0,   0, x32, x22 }}
{{   1, x13,   1, x13, x13,   0,   0 },
 { x22,   0, x22,   1,   0, x12,   1 },
 { x32,   0, x32,   0,   1,   1, x12 },
 {   0, x23,   0, x23, x23,   1,   0 },
 {   0, x33,   0, x33, x33,   0,   1 },
 {   0,   0, x11, x31, x21, x21, x31 },
 {   0,   0,   1,   0,   0, x32, x22 }}
{{ x11, x12,   0,   0,   1, x13, x22 },
 {   1,   0, x32,   1, x33, x32, x21 },
 {   0,   1, x31, x33,   1, x31, x22 },
 {   0,   0,   1,   0,   0,   1, x23 },
 {   0,   0,   0, x32, x31,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 }}
{{ x11, x12,   0,   0,   1, x13, x21 },
 {   1,   0, x32, x33,   1, x32, x21 },
 {   0,   1, x31,   1, x33, x31, x22 },
 {   0,   0,   1,   0,   0,   1, x23 },
 {   0,   0,   0, x31, x32,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 }}
{{ x11, x13,   0,   0, x13, x12, x13 },
 {   1,   0, x33,   1, x32, x33, x21 },
 {   0,   1, x31, x32,   1, x31,   1 },
 {   0,   0,   1,   0,   0,   1, x22 },
 {   0,   0,   0, x33, x31,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x23 }}
{{ x13, x11,   0,   0, x13, x12, x13 },
 {   1,   0, x31, x32,   1, x31,   1 },
 {   0,   1, x33,   1, x32, x33, x21 },
 {   0,   0,   1,   0,   0,   1, x22 },
 {   0,   0,   0, x33, x31,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x23 }}
{{ x21, x31, x11,   0,   0, x21, x31 },
 {   1,   0,   0,   0, x33,   1, x13 },
 {   0,   1,   0,   0, x23, x13,   1 },
 {   0,   0,   1, x12,   1, x33, x23 },
 {   0,   0,   1,   0,   0, x33, x23 },
 {   0,   0,   0, x22,   0,   1,   0 },
 {   0,   0,   0, x32,   0,   0,   1 }}
{{ x31, x21, x11,   0,   0, x21, x31 },
 {   1,   0,   0,   0, x23, x13,   1 },
 {   0,   1,   0,   0, x33,   1, x13 },
 {   0,   0,   1, x12,   1, x33, x23 },
 {   0,   0,   1,   0,   0, x33, x23 },
 {   0,   0,   0, x22,   0,   1,   0 },
 {   0,   0,   0, x32,   0,   0,   1 }}
{{   1,   0,   0, x22,   1, x23, x31 },
 { x11, x12, x13,   1,   0,   0, x33 },
 {   0,   1,   0, x21, x23,   1, x32 },
 {   0,   0,   1,   1, x22, x21, x33 },
 {   0,   0,   1,   0, x22, x21,   0 },
 {   0,   0,   0,   0,   1,   0, x31 },
 {   0,   0,   0,   0,   0,   1, x32 }}
{{   1,   0,   0, x22, x23,   1, x31 },
 { x11, x12, x13,   1,   0,   0, x33 },
 {   0,   1,   0, x21,   1, x23, x32 },
 {   0,   0,   1,   1, x21, x22, x33 },
 {   0,   0,   1,   0, x21, x22,   0 },
 {   0,   0,   0,   0,   1,   0, x32 },
 {   0,   0,   0,   0,   0,   1, x31 }}
{{ x32,   1,   0, x32, x32, x32,   0 },
 { x31,   0,   1, x31, x31, x31,   0 },
 { x33,   0,   0, x33, x33, x33,   1 },
 {   0, x21, x22,   0,   1,   0,   1 },
 {   0, x23,   0,   1,   0,   0, x22 },
 {   0,   0, x23,   0,   0,   1, x21 },
 {   0,   0,   0, x11, x13, x12, x13 }}
{{   1,   0, x22,   1, x23,   0,   0 },
 { x11, x13,   0, x11, x12, x12, x13 },
 {   0,   1,   0, x22, x21,   0,   1 },
 {   0,   0, x21, x23,   1,   1,   0 },
 {   0,   0,   1,   0,   0, x33, x33 },
 {   0,   0,   0,   1,   0, x31, x31 },
 {   0,   0,   0,   0,   1, x32, x32 }}
{{   1,   0, x22, x23,   1,   0,   0 },
 { x11, x13,   0, x12, x11, x12, x13 },
 {   0,   1,   0, x21, x22,   0,   1 },
 {   0,   0, x21,   1, x23,   1,   0 },
 {   0,   0,   1,   0,   0, x33, x33 },
 {   0,   0,   0,   1,   0, x32, x32 },
 {   0,   0,   0,   0,   1, x31, x31 }}
{{ x11,   0,   0,   0, x13, x12, x13 },
 {   1, x22, x23,   0, x22,   0,   0 },
 {   0, x21,   0, x23, x21,   1,   0 },
 {   0,   1,   0,   0,   1, x33, x33 },
 {   0,   0, x21, x22,   1,   0,   1 },
 {   0,   0,   1,   0,   0, x32, x32 },
 {   0,   0,   0,   1,   0, x31, x31 }}
{{   1, x31,   0, x32,   0, x31,   1 },
 { x23,   0, x11,   1, x21, x22, x23 },
 { x23,   0,   0,   0, x21, x22, x23 },
 {   0,   1, x12,   0,   0,   1,   0 },
 {   0, x33,   0,   0,   1, x33, x32 },
 {   0,   0, x13,   0,   0,   0,   1 },
 {   0,   0,   0, x33,   0,   1, x31 }}
{{   1,   0, x32, x31,   0,   1,   1 },
 { x13, x11,   0,   0, x12, x13, x13 },
 {   0,   1,   1, x33, x21, x21, x32 },
 {   0,   1,   0, x33,   0,   0, x32 },
 {   0,   0, x33,   0,   1,   0, x31 },
 {   0,   0,   0,   1, x22, x22,   0 },
 {   0,   0,   0,   0, x23, x23,   1 }}
{{   1,   0, x23,   0,   1, x21,   0 },
 { x12, x13,   0,   0, x12, x13, x11 },
 {   0,   1, x22,   0, x21,   1,   0 },
 {   0,   0,   1, x31,   0,   0, x31 },
 {   0,   0,   0, x32,   1,   0, x32 },
 {   0,   0,   0, x33,   0,   1, x33 },
 {   0,   0,   0,   0, x23, x22,   1 }}
{{   1,   0, x22,   0, x21,   1,   0 },
 { x13, x12,   0,   0, x12, x13, x11 },
 {   0,   1, x23,   0,   1, x21,   0 },
 {   0,   0,   1, x31,   0,   0, x31 },
 {   0,   0,   0, x32,   1,   0, x32 },
 {   0,   0,   0, x33,   0,   1, x33 },
 {   0,   0,   0,   0, x23, x22,   1 }}
{{   1,   0, x32, x33, x32,   1, x21 },
 { x11, x12,   0,   0, x13,   1, x21 },
 {   0,   1, x31,   0, x31, x33,   0 },
 {   0,   0,   1,   0,   1,   0, x23 },
 {   0,   0,   0, x31,   1, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{   1,   0, x31, x32, x31,   1,   1 },
 { x13, x11,   0,   0, x12, x13, x13 },
 {   0,   1, x33,   0, x33, x32,   0 },
 {   0,   0,   1,   0,   1,   0, x22 },
 {   0,   0,   0, x33,   1, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x12, x13,   0,   0,   1, x23 },
 { x11, x12, x13,   0,   1,   0, x21 },
 {   1,   0,   0, x33,   1, x32, x21 },
 {   0,   1,   0,   1, x33, x31, x22 },
 {   0,   0,   1, x31, x32,   1, x23 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{ x11, x12, x13,   0,   0,   1, x22 },
 { x11, x12, x13,   0,   1,   0, x21 },
 {   1,   0,   0, x32,   1, x33, x21 },
 {   0,   1,   0, x31, x33,   1, x22 },
 {   0,   0,   1,   1, x32, x31, x23 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   0,   1, x22 }}
{{ x11, x12, x13,   0,   0,   1, x33 },
 { x11, x12, x13,   0,   1,   0, x32 },
 {   1,   0,   0,   1, x23, x22, x31 },
 {   0,   1,   0, x23,   1, x21, x32 },
 {   0,   0,   1, x22, x21,   1, x33 },
 {   0,   0,   0,   1,   0,   0, x31 },
 {   0,   0,   0,   0,   0,   1, x33 }}
{{ x11, x12, x13,   0,   0,   1, x32 },
 { x11, x12, x13,   0,   1,   0, x33 },
 {   1,   0,   0,   1, x22, x23, x31 },
 {   0,   1,   0, x23, x21,   1, x32 },
 {   0,   0,   1, x22,   1, x21, x33 },
 {   0,   0,   0,   1,   0,   0, x31 },
 {   0,   0,   0,   0,   0,   1, x32 }}
{{ x11, x12, x13,   0,   0,   1, x31 },
 { x11, x12, x13,   0,   1,   0, x33 },
 {   1,   0,   0, x23, x22,   1, x31 },
 {   0,   1,   0,   1, x21, x23, x32 },
 {   0,   0,   1, x21,   1, x22, x33 },
 {   0,   0,   0,   1,   0,   0, x32 },
 {   0,   0,   0,   0,   0,   1, x31 }}
{{ x11, x12, x13,   0,   0,   1, x31 },
 { x11, x12, x13,   0,   1,   0, x32 },
 {   1,   0,   0, x22, x23,   1, x31 },
 {   0,   1,   0, x21,   1, x23, x32 },
 {   0,   0,   1,   1, x21, x22, x33 },
 {   0,   0,   0,   1,   0,   0, x33 },
 {   0,   0,   0,   0,   0,   1, x31 }}
{{ x32,   0,   0,   1, x32, x32,   0 },
 { x31,   1,   1, x23, x31, x31, x22 },
 { x33,   0,   0,   0, x33, x33,   1 },
 {   0,   1,   0, x23,   0,   0, x22 },
 {   0, x11,   0,   0, x13, x12, x13 },
 {   0,   0, x22, x21,   1,   0,   1 },
 {   0,   0, x23,   0,   0,   1, x21 }}
{{ x13, x11,   0,   1, x21, x12, x13 },
 {   1,   0, x31, x32,   0, x31,   1 },
 {   0,   1, x33,   0,   0, x33, x32 },
 {   0,   0,   1,   0, x22,   1,   0 },
 {   0,   0,   0,   1, x21,   0,   0 },
 {   0,   0,   0, x33,   0,   1, x31 },
 {   0,   0,   0,   0, x23,   0,   1 }}
{{ x11, x12, x13,   0,   0,   1, x33 },
 {   1,   0,   0,   1, x23, x22, x31 },
 {   0,   1,   0, x23,   1, x21, x32 },
 {   0,   0,   1, x22, x21,   0,   0 },
 {   0,   0,   0,   1,   0,   0, x31 },
 {   0,   0,   0,   0,   1,   0, x32 },
 {   0,   0,   0,   0,   0,   1, x33 }}
{{ x11, x12, x13,   0,   0,   1, x33 },
 {   1,   0,   0, x23,   1, x22, x31 },
 {   0,   1,   0,   1, x23, x21, x32 },
 {   0,   0,   1, x21, x22,   0,   0 },
 {   0,   0,   0,   1,   0,   0, x32 },
 {   0,   0,   0,   0,   1,   0, x31 },
 {   0,   0,   0,   0,   0,   1, x33 }}
{{ x22,   0, x23,   1, x13,   0, x21 },
 {   1, x33,   0, x31, x12,   1, x33 },
 { x22,   0, x23,   0, x12,   1, x21 },
 {   0, x32,   1,   1, x13, x31, x32 },
 {   0, x32,   1,   0,   0, x31, x32 },
 {   0,   1,   0,   0, x11,   0,   1 },
 {   0,   0,   0, x32,   0, x33,   1 }}
{{ x23, x21, x11,   0, x22,   1,   0 },
 { x23, x21,   0,   0, x22,   0,   0 },
 {   1,   0,   0, x31,   0, x32,   0 },
 {   0,   1,   0, x33,   0,   0, x32 },
 {   0,   0, x12,   1,   1, x33, x31 },
 {   0,   0, x13,   0,   0,   0,   1 },
 {   0,   0,   0,   0,   1, x33, x31 }}
{{ x23,   0,   0, x23, x23,   1,   0 },
 { x13,   1,   1, x13, x13, x32, x22 },
 { x33,   0,   0, x33, x33,   0,   1 },
 {   0, x32,   0,   1,   0,   1, x12 },
 {   0, x22,   0,   0,   1, x12,   1 },
 {   0,   0, x11, x21, x31, x21, x31 },
 {   0,   0,   1,   0,   0, x32, x22 }}
{{ x23,   0,   0, x23, x23,   1,   0 },
 { x13,   1,   1, x13, x13, x32, x22 },
 { x33,   0,   0, x33, x33,   0,   1 },
 {   0, x22,   0,   1,   0, x12,   1 },
 {   0, x32,   0,   0,   1,   1, x12 },
 {   0,   0, x11, x31, x21, x21, x31 },
 {   0,   0,   1,   0,   0, x32, x22 }}
{{   1, x23,   0,   0,   0,   0, x22 },
 { x11,   0,   0,   0, x12, x13, x13 },
 {   0,   1, x32,   0, x32, x32,   0 },
 {   0, x21,   0, x22,   0,   1,   1 },
 {   0,   0, x31,   1, x31, x31,   0 },
 {   0,   0, x33,   0, x33, x33,   1 },
 {   0,   0,   0, x23,   1,   0, x21 }}
{{ x23, x13, x23,   1, x13,   0,   1 },
 { x33,   0, x33, x13,   1,   1,   0 },
 {   1,   0,   1,   0,   0, x12, x12 },
 {   0, x33,   1, x23, x33,   0,   0 },
 {   0,   1,   0,   0,   1, x22, x22 },
 {   0,   0, x11, x31, x21, x21, x31 },
 {   0,   0,   0,   1,   0, x32, x32 }}
{{ x11,   0,   0,   0,   0, x12, x13 },
 {   1, x23, x22,   0,   0, x23,   0 },
 {   0, x21,   0, x22,   0, x21,   1 },
 {   0,   1,   0,   0, x32,   1, x32 },
 {   0,   0, x21, x23,   0,   1,   0 },
 {   0,   0,   1,   0, x33,   0, x33 },
 {   0,   0,   0,   1, x31,   0, x31 }}
{{   1,   0,   0,   0, x32, x31,   1 },
 { x13, x11, x12, x22,   0,   1, x13 },
 {   0,   1,   0,   0,   0, x33, x32 },
 {   0,   0,   1, x22, x33,   1, x31 },
 {   0,   0,   1,   0, x33,   0, x31 },
 {   0,   0,   0, x21,   1,   0,   0 },
 {   0,   0,   0, x23,   0,   0,   1 }}
{{ x11, x13,   0,   0, x13, x12, x12 },
 {   1,   0, x33,   1, x32, x33, x21 },
 {   0,   1, x31, x32,   1, x31,   0 },
 {   0,   0,   1,   0,   0,   1, x22 },
 {   0,   0,   0, x33, x31,   1,   1 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x23 }}
{{   1,   0,   0,   0, x31, x32,   1 },
 { x13, x11, x12, x21,   0,   1, x13 },
 {   0,   1,   0, x21, x33,   1, x32 },
 {   0,   1,   0,   0, x33,   0, x32 },
 {   0,   0,   1, x22,   1, x33, x31 },
 {   0,   0,   1,   0,   0, x33, x31 },
 {   0,   0,   0, x23,   0,   0,   1 }}
{{ x11,   0,   0,   0,   0, x12, x13 },
 {   1, x23, x22,   1, x31, x23, x31 },
 {   0, x21,   0, x22,   0, x21,   1 },
 {   0,   1,   0,   0, x32,   1, x32 },
 {   0,   0, x21, x23,   0,   1,   0 },
 {   0,   0,   1,   0, x33,   0, x33 },
 {   0,   0,   0,   1, x31,   0, x31 }}
{{ x22, x23, x21,   0,   0,   1, x13 },
 { x22, x23, x21,   0,   1,   0, x12 },
 {   1,   0,   0, x33,   1, x31, x12 },
 {   0,   1,   0, x32, x31,   1, x13 },
 {   0,   0,   1,   0, x33, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x11 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x22, x23, x21,   0,   0,   1, x12 },
 { x22, x23, x21,   0,   1,   0, x13 },
 {   1,   0,   0, x33, x31,   1, x12 },
 {   0,   1,   0, x32,   1, x31, x13 },
 {   0,   0,   1,   0, x32, x33,   0 },
 {   0,   0,   0,   1,   0,   0, x11 },
 {   0,   0,   0,   0,   0,   1, x12 }}
{{   1,   0,   0,   0,   1, x33, x32 },
 { x21, x22, x23,   0, x21, x22, x23 },
 {   0,   1,   0,   0, x33,   1, x31 },
 {   0,   0,   1,   0, x32, x31,   1 },
 {   0,   0,   0, x11,   1,   0,   0 },
 {   0,   0,   0, x12,   0,   1,   0 },
 {   0,   0,   0, x13,   0,   0,   1 }}
{{   1,   0,   0,   0,   1, x33, x32 },
 { x21, x23, x22,   0, x21, x22, x23 },
 {   0,   1,   0,   0, x32, x31,   1 },
 {   0,   0,   1,   0, x33,   1, x31 },
 {   0,   0,   0, x11,   1,   0,   0 },
 {   0,   0,   0, x12,   0,   1,   0 },
 {   0,   0,   0, x13,   0,   0,   1 }}
{{   1,   0,   0,   0, x33,   1, x31 },
 { x22, x21, x23,   0, x21, x22, x23 },
 {   0,   1,   0,   0,   1, x33, x32 },
 {   0,   0,   1,   0, x32, x31,   1 },
 {   0,   0,   0, x11,   1,   0,   0 },
 {   0,   0,   0, x12,   0,   1,   0 },
 {   0,   0,   0, x13,   0,   0,   1 }}
{{   1,   0,   0,   0, x32, x31,   1 },
 { x23, x21, x22,   0, x21, x22, x23 },
 {   0,   1,   0,   0,   1, x33, x32 },
 {   0,   0,   1,   0, x33,   1, x31 },
 {   0,   0,   0, x11,   1,   0,   0 },
 {   0,   0,   0, x12,   0,   1,   0 },
 {   0,   0,   0, x13,   0,   0,   1 }}
{{   1,   0,   0,   0, x33,   1, x31 },
 { x22, x23, x21,   0, x21, x22, x23 },
 {   0,   1,   0,   0, x32, x31,   1 },
 {   0,   0,   1,   0,   1, x33, x32 },
 {   0,   0,   0, x11,   1,   0,   0 },
 {   0,   0,   0, x12,   0,   1,   0 },
 {   0,   0,   0, x13,   0,   0,   1 }}
{{   1,   0,   0,   0, x32, x31,   1 },
 { x23, x22, x21,   0, x21, x22, x23 },
 {   0,   1,   0,   0, x33,   1, x31 },
 {   0,   0,   1,   0,   1, x33, x32 },
 {   0,   0,   0, x11,   1,   0,   0 },
 {   0,   0,   0, x12,   0,   1,   0 },
 {   0,   0,   0, x13,   0,   0,   1 }}
{{ x11, x12,   0,   0,   1, x13, x22 },
 {   1,   0, x32,   1, x33, x32, x21 },
 {   0,   1, x31, x33,   0, x31,   0 },
 {   0,   0,   1,   0,   0,   1, x23 },
 {   0,   0,   0, x32, x31,   1,   0 },
 {   0,   0,   0,   1,   0,   0, x21 },
 {   0,   0,   0,   0,   1,   0, x22 }}
{{ x11,   0, x12,   0,   0,   0, x13 },
 {   1, x21,   0, x33,   1, x32, x32 },
 {   1,   0,   0, x33,   0, x32, x32 },
 {   0, x22,   1,   1, x33, x31, x31 },
 {   0, x23,   0,   0,   0,   1,   1 },
 {   0,   0,   1,   0, x33, x31, x31 },
 {   0,   0,   0, x31, x32,   0,   1 }}
{{ x11, x12, x13,   0,   0,   1, x21 },
 {   1,   0,   0, x32, x33,   1, x21 },
 {   0,   1,   0, x31,   0, x33,   0 },
 {   0,   0,   1,   0, x31, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x23 },
 {   0,   0,   0,   0,   1,   0, x22 },
 {   0,   0,   0,   0,   0,   1, x21 }}
{{ x13, x11, x12,   0,   0, x13, x13 },
 {   1,   0,   0, x31, x32,   1,   1 },
 {   0,   1,   0, x33,   0, x32,   0 },
 {   0,   0,   1,   0, x33, x31,   0 },
 {   0,   0,   0,   1,   0,   0, x22 },
 {   0,   0,   0,   0,   1,   0, x21 },
 {   0,   0,   0,   0,   0,   1, x23 }}
{{   1, x31,   0, x32,   0, x13,   1 },
 { x23,   0, x21,   1, x22, x11,   0 },
 { x23,   0, x21,   0, x22, x13,   1 },
 {   0, x33,   1,   0,   0,   0, x32 },
 {   0,   1,   0, x33,   1, x12, x31 },
 {   0,   0,   0, x33,   1,   0, x31 },
 {   0,   0,   0,   0,   0, x13,   1 }}
{{ x22,   0,   1, x13,   1,   0, x21 },
 {   1, x31,   0, x11, x33, x32, x32 },
 { x23,   0, x21,   0,   0,   1,   1 },
 {   0, x31,   1, x13, x33, x32, x32 },
 {   0,   1, x22,   0,   0,   0, x23 },
 {   0, x31,   0,   0, x33, x32, x32 },
 {   0,   0,   0, x12,   0,   0,   1 }}
{{ x21,   1, x11, x22,   0,   0, x23 },
 { x21,   0,   0, x22,   0,   0, x23 },
 {   1,   0,   0,   0, x33, x32, x32 },
 {   0, x33,   0,   1,   0, x31, x31 },
 {   0, x32,   0,   0, x31,   0,   1 },
 {   0,   0, x12,   0,   1,   0,   0 },
 {   0,   0, x13,   0,   0,   1,   1 }}
{{   1, x22,   1, x21,   0,   1,   0 },
 { x13,   0, x13, x12, x12, x13, x11 },
 {   0,   1, x31,   0, x31,   0, x31 },
 {   0, x23,   0,   1,   1, x21,   0 },
 {   0,   0, x32,   1, x32,   0, x32 },
 {   0,   0, x33,   0, x33,   1, x33 },
 {   0,   0,   0, x23,   0, x22,   1 }}
{{   1, x22,   1,   1,   0, x21,   0 },
 { x13,   0, x13, x13, x12, x12, x11 },
 {   0,   1, x31,   0, x31,   0, x31 },
 {   0, x23,   0, x21,   1,   1,   0 },
 {   0,   0, x33,   1, x33,   0, x33 },
 {   0,   0, x32,   0, x32,   1, x32 },
 {   0,   0,   0, x22,   0, x23,   1 }}
{{   1,   0, x32, x33, x11, x31,   0 },
 { x22, x21,   0,   1,   0,   0,   0 },
 { x23,   0,   1,   0,   0,   0, x21 },
 {   0,   1, x32, x33, x12, x31,   0 },
 {   0, x23,   0,   0,   0,   1, x22 },
 {   0,   0, x32, x33, x13, x31,   1 },
 {   0,   0,   0,   0, x13,   0,   1 }}
{{ x11, x12,   0,   0, x13,   0, x13 },
 {   1,   0,   1, x23, x22, x31, x31 },
 {   0,   1, x23,   1, x21, x32, x32 },
 {   0,   0, x22, x21,   1,   0,   1 },
 {   0,   0,   1,   0,   0, x31, x31 },
 {   0,   0,   0,   1,   0, x32, x32 },
 {   0,   0,   0,   0,   1, x33, x33 }}
{{ x11, x12,   0,   0, x13,   0, x13 },
 {   1,   0, x23,   1, x22, x31, x31 },
 {   0,   1,   1, x23, x21, x32, x32 },
 {   0,   0, x21, x22,   1,   0,   1 },
 {   0,   0,   1,   0,   0, x32, x32 },
 {   0,   0,   0,   1,   0, x31, x31 },
 {   0,   0,   0,   0,   1, x33, x33 }}
{{   1,   0,   0,   0, x33,   1, x31 },
 { x12, x13, x11, x21,   1, x12, x13 },
 {   0,   1,   0,   0, x32, x31,   1 },
 {   0,   0,   1,   0,   0, x33, x32 },
 {   0,   0,   0, x21,   1,   0,   0 },
 {   0,   0,   0, x22,   0,   1,   0 },
 {   0,   0,   0, x23,   0,   0,   1 }}
{{   1,   0,   0,   0, x32, x31,   1 },
 { x13, x12, x11, x21,   1, x12, x13 },
 {   0,   1,   0,   0, x33,   1, x31 },
 {   0,   0,   1,   0,   0, x33, x32 },
 {   0,   0,   0, x21,   1,   0,   0 },
 {   0,   0,   0, x22,   0,   1,   0 },
 {   0,   0,   0, x23,   0,   0,   1 }}
{{ x23, x21, x22,   0,   0, x21, x22 },
 { x23, x21, x22, x13,   1, x21, x22 },
 {   1,   0,   0, x13,   1, x32, x31 },
 {   0,   1,   0,   0, x32,   1, x33 },
 {   0,   0,   1,   0, x31, x33,   1 },
 {   0,   0,   0, x11,   0,   1,   0 },
 {   0,   0,   0, x12,   0,   0,   1 }}
{{ x23, x22, x21,   0,   0, x21, x22 },
 { x23, x22, x21, x13,   1, x21, x22 },
 {   1,   0,   0, x13,   1, x32, x31 },
 {   0,   1,   0,   0, x31, x33,   1 },
 {   0,   0,   1,   0, x32,   1, x33 },
 {   0,   0,   0, x11,   0,   1,   0 },
 {   0,   0,   0, x12,   0,   0,   1 }}
{{   1,   0, x21, x22,   0,   1,   0 },
 { x13, x11,   0,   0,   0, x13, x12 },
 {   0,   1, x23,   0,   0, x22,   0 },
 {   0,   0,   1,   0, x32,   0, x32 },
 {   0,   0,   0,   1, x31,   0, x31 },
 {   0,   0,   0, x23,   0, x21,   1 },
 {   0,   0,   0,   0, x33,   1, x33 }}
{{   1,   0, x23,   1, x31, x22, x31 },
 { x11, x13,   0,   0,   0, x13, x12 },
 {   0,   1, x21, x22,   0,   1,   0 },
 {   0,   0,   1,   0, x32,   0, x32 },
 {   0,   0,   0,   1, x31,   0, x31 },
 {   0,   0,   0, x23,   0, x21,   1 },
 {   0,   0,   0,   0, x33,   1, x33 }}
{{   1, x11, x21,   0,   0, x22, x23 },
 { x32,   0,   0, x31,   0, x31,   1 },
 { x33,   0,   0,   0, x31,   1, x31 },
 {   0, x12,   0,   1,   0,   1,   0 },
 {   0, x13,   0,   0,   1,   0,   1 },
 {   0,   0,   1, x33, x32, x33, x32 },
 {   0,   0, x21,   0,   0, x22, x23 }}
{{   1,   0, x22, x23,   1, x31, x31 },
 { x11, x12,   0,   0,   0,   0, x13 },
 {   0,   1, x21,   0, x23,   0,   0 },
 {   0,   0,   1,   0,   0, x33, x33 },
 {   0,   0,   0, x21, x22,   0,   1 },
 {   0,   0,   0,   1,   0, x32, x32 },
 {   0,   0,   0,   0,   1, x31, x31 }}
{{   1,   0, x21, x22,   1,   1,   0 },
 { x13, x11,   0,   0, x13, x13, x12 },
 {   0,   1, x23,   0, x22,   0,   0 },
 {   0,   0,   1,   0,   0, x32, x32 },
 {   0,   0,   0, x23, x21,   0,   1 },
 {   0,   0,   0,   1,   0, x31, x31 },
 {   0,   0,   0,   0,   1, x33, x33 }}
{{ x23,   0,   0, x22, x21,   1, x13 },
 {   1, x32, x31,   0,   0,   1, x13 },
 { x23,   0,   0, x22, x21,   0,   0 },
 {   0, x33,   0,   1,   0, x31,   0 },
 {   0,   1,   0,   0,   0,   0, x11 },
 {   0,   0, x33,   0,   1, x32,   0 },
 {   0,   0,   1,   0,   0,   0, x12 }}
{{   1,   0,   0, x31, x32,   1,   0 },
 { x13, x11, x12,   0,   0, x13,   0 },
 {   0,   1,   0, x33,   1, x21, x32 },
 {   0,   1,   0, x33,   0,   0, x32 },
 {   0,   0,   1,   1, x33, x22, x31 },
 {   0,   0,   1,   0, x33,   0, x31 },
 {   0,   0,   0,   0,   0, x23,   1 }}
{{ x11, x12,   0,   1,   0, x22, x13 },
 {   1,   0, x32, x33,   1, x21, x32 },
 {   0,   1, x31,   1, x33, x22, x31 },
 {   0,   1, x31,   0, x33,   0, x31 },
 {   0,   0,   1,   0,   0, x23,   1 },
 {   0,   0,   0, x31, x32,   0,   1 },
 {   0,   0,   0,   0,   1, x21,   0 }}
{{ x23,   1, x22,   0, x21,   0, x11 },
 {   1, x32,   0, x31,   0,   1, x13 },
 { x23,   0, x22,   0, x21,   0,   0 },
 {   0, x33,   1,   0,   0, x31,   0 },
 {   0,   0,   0, x33,   1, x32,   0 },
 {   0,   0,   0,   1,   0,   0, x12 },
 {   0,   0,   0,   0,   0,   1, x13 }}
{{ x32,   1,   0,   1, x12, x21,   0 },
 { x22,   0,   1, x12,   1, x31,   0 },
 {   1,   0,   0, x32, x22, x11,   1 },
 {   0, x23, x33,   1,   0, x21, x13 },
 {   0, x23, x33,   0,   1, x31, x13 },
 {   0, x23, x33,   0,   0,   0, x13 },
 {   0,   0,   0, x32, x22,   0,   1 }}
{{ x22,   1,   0, x12,   1, x31,   0 },
 { x32,   0,   1,   1, x12, x21,   0 },
 {   1,   0,   0, x32, x22, x11,   1 },
 {   0, x33, x23,   1,   0, x21, x13 },
 {   0, x33, x23,   0,   1, x31, x13 },
 {   0, x33, x23,   0,   0,   0, x13 },
 {   0,   0,   0, x32, x22,   0,   1 }}
{{ x13, x11,   0,   0,   0, x13, x12 },
 {   1,   0, x32, x31,   0,   1,   0 },
 {   0,   1,   1, x33, x32, x21, x21 },
 {   0,   1,   0, x33, x32,   0,   0 },
 {   0,   0, x33,   0, x31,   0,   1 },
 {   0,   0,   0,   1,   0, x22, x22 },
 {   0,   0,   0,   0,   1, x23, x23 }}


==> anc/ptest.c <==
/******************************************************************************
 compile:
  gcc -O3 -Wall -pedantic --std=c99 -o ptest ptest.c finitefield.c binmatrix.c

 to find the Grenet construction:
  genbg -d2:2 -D3:3 -z 7 7 | ./ptest

 to find all 7x7 binary variable matrices A that have det(A)=per:
  genbg -z 7 7 | ./ptest

 ... but this takes too long. We instead split the output of genbg -z 7 7
 into chunks of the form genbg7x7.001, genbg7x7.002, etcetera. You can then
 use
  ./ptest genbg7x7.001

 to find all appropriate binary variable matrices that come from graphs in the
 file genbg7x7.001.
*******************************************************************************/

/* the player choosing the places in the base matrix can play smarter by
 * using the permanent's stabilizer. */
#define SMART_POS_PLAYER

/* print progress output */
//#define PRINT_PROGRESS
/* print debug messages */
//#define DEBUG

#include <stdlib.h>
#include <stdio.h>
#include <string.h>
#include <time.h>

#include "finitefield.h"
#include "myassert.h"

// magic values for dynamic memory allocation
#define MEM_BASE 20
#define MEM_INC(_m) (2*(_m))

#ifdef EBUG
#define DEBUG_PRINTF(...) do{printf(__VA_ARGS__);fflush(stdout);}while(0)
#else
#define DEBUG_PRINTF(...) ((void)0)
#endif

#ifndef M
#define M 3       /* size of the permanent */
#endif
#define MM (M*M)  /* number of permanent variables */

/* Number of slots minus number of remaining variables (MM-1) minus the
 * number of 1's that have to be placed: At least n-M to get the correct
 * degree, but one more because otherwise you can not get the sign
 * change required for the permanent as opposed to the determinant. */

//#define PLACEONES(n) ((MM-1) + ((n)-M))
#define PLACEONES(n) ((n)-M)

const char *VARIABLES[MM] = {
        "x11", "x12", "x13",
        "x21", "x22", "x23",
        "x31", "x32", "x33"
};

typedef struct {
    short int row;
    short int col;
} coordinate_t;

typedef enum { false=0, true=1 } boolean;

typedef struct {
    int count;
    bitstring *entry;
} candidate_t;

typedef struct {
    int cached;
    candidate_t *size;
} grouping_t;

typedef entry (*TARGET_FUNCTION)(entry[MM]);

typedef struct {
    entry ** source;
    entry **_source;
    int candidate_size;
    entry base[MM];
    entry variables[MM];   /* finite field entries for the 'variables' */
    coordinate_t *support; /* position of slots for variables */
    int support_size;      /* number of slots in this matrix */
    int support_freeslots; /* number of slots that can contain variables */
    /* groupings[i] has all possible subsets of the support which could a
       priori be set to variable i. */
    grouping_t *groupings[MM];
    int maxplaced;
    TARGET_FUNCTION target;
} data;


entry eval_target(data *d) {
    return (*d->target)(d->base);
}

entry eval_source(data *d) {
    matrix_cpy( d->_source, d->source, d->candidate_size );
    return _matrix_det( d->_source, d->candidate_size );
}

entry per( entry a[9] ) {
    return /* computes the 9x9 permanent */
    _R(_R(_R(a[0]*a[4])*a[8])+_R(_R(a[0]*a[5])*a[7])
      +_R(_R(a[1]*a[3])*a[8])+_R(_R(a[1]*a[5])*a[6])
      +_R(_R(a[2]*a[3])*a[7])+_R(_R(a[2]*a[4])*a[6]));
}


void matrix_data_print( data *d ) {
    int i,j,v,n=d->candidate_size;
    for (i=0; i<n; i++) {
        printf(i?" ":"{");
        printf("{ ");
        for (j=0; j<n; j++) {
            if (d->source[i][j] == 0) {
                printf("  0");
            } else
            if (d->source[i][j] == 1) {
                printf("  1");
            } else {
                for (v=0; v<MM; v++) {
                    if (d->source[i][j] == d->base[v]) {
                        printf("%s",VARIABLES[v]);
                        goto matrix_print_donehere;
                    }
                }
                printf("  ?");
            }
        matrix_print_donehere:
            printf((j+1==n)?" }":", "); ;
        }
        printf((i+1)!=n?",\n":"}\n");
    }
}


void data_free( data *d ) {
    for (int v=0; v<MM; v++) {
        int j, s, skip = 0;
        if (!d->groupings[v]) continue;
        for (j=0; j<v; j++) {
            if (d->groupings[v] == d->groupings[j]) {
                skip = 1;
                break;
        } }
        if (skip) continue;
        for (s=0; s<=d->groupings[v]->cached; s++) {
            free(d->groupings[v]->size[s].entry);
        }
        free(d->groupings[v]);
    }
    free(d->support);
    free(d->source);
    free(d->_source);
    memset(d,0,sizeof(*d));
}

/* compute the next bit permutation with the same number of bits set to 1 */
bitstring bs_next(bitstring b) {
    bitstring t = (b | (b - 1)) + 1;
    return  t | (( ((t&-t) / (b&-b)) >> 1) - 1);
}
/* wrapper functions for better overview */
bitstring bs_shift( int size )   { return (1 << size); }
int bs_test( bitstring b, int i ) { return ((b>>i)&1); }


int the_callback(data *d) {
    matrix_data_print(d);
    return 1;
}


int lazy_groupings(data *d, int v) {
    entry value_target;
    int memory = MEM_BASE;
    entry testbase[MM];
    bitstring b;
    int i, j, k, c, n = d->candidate_size;
    int s = d->groupings[v]->cached + 1;

    ASSERT( s <= d->support_freeslots );


    for (i=0; i<MM; i++) testbase[i] = 1;
    testbase[v] = d->variables[v];
    value_target = (*d->target)(testbase);

    if (!(d->groupings[v]->size[s].entry = calloc( memory, sizeof(bitstring) ))) {
        DEBUG_PRINTF("! failed to allocate array for groupings of variable %d, size %d.\n", v, s);
        return 0;
    }

    c = d->groupings[v]->size[s].count = 0;

    for (b=bs_shift(s)-1; !bs_test(b,d->support_size); b=bs_next(b)) {
        matrix_cpy( d->_source, d->source, n);
        for (k=0; k<d->support_size; k++) {
            i = d->support[k].row,
            j = d->support[k].col;
            if (bs_test(b,k)) {
                d->_source[i][j] = d->variables[v];
            } else {
                d->_source[i][j] = 1;
            }
        }
        if (_matrix_det(d->_source,n) == value_target) {
            d->groupings[v]->size[s].entry[c++] = b;
            if (c >= memory) {
                bitstring *tmp;
                if ((tmp = realloc(d->groupings[v]->size[s].entry, MEM_INC(memory)*sizeof(bitstring)))) {
                    memory = MEM_INC(memory);
                    d->groupings[v]->size[s].entry = tmp;
                } else {
                    DEBUG_PRINTF("! failed to realloc groupings of size %d from %d to %d memory.\n",
                            s, memory, MEM_INC(memory));
                    free(d->groupings[v]->size[s].entry);
                    return 0;
                }
            }
        }
    }

    d->groupings[v]->size[s].entry = realloc(
        d->groupings[v]->size[s].entry, c*sizeof(bitstring));
    d->groupings[v]->size[s].count = c;
    d->groupings[v]->cached = s;

    return 1;
}


int data_fill( data *d, TARGET_FUNCTION t, boolean symmetric, bitstring *b, int n ) {
    int i,j, // matrix entries
        v,   // indexes variables
        c;   // indexes subsets themselves
    entry value_target, value_source;

    memset(d,0,sizeof(*d)); // important for the goto's to work.

    d->target = t;
    d->candidate_size = n;

    if (!(d->source = matrix_create( n ))) {
        DEBUG_PRINTF("! failed to create source matrix.\n");
        goto data_fill_memfail;
    }
    if (!(d->_source = matrix_create( n ))) {
        DEBUG_PRINTF("! failed to create buffer source matrix.\n");
        goto data_fill_memfail;
    }

    matrix_from_f2( d->source, b, n );

    for (v=0; v<MM; v++) {
fill_again:
        do { d->variables[v] = R(rand()*rand()*rand()); }
        while (!d->variables[v] || d->variables[v]==1);
        for (j=0; j<v; j++) if (d->variables[j] == d->variables[v])
            goto fill_again;
    }

    for (v=0;v<MM;v++)
        d->base[v] = 1;

    value_target = eval_target(d);
    value_source = eval_source(d);

    if (R(value_source+value_target)==0) {
        for (i=0; i<n; i++) {
            entry t = d->source[0][i];
            d->source[0][i] = d->source[1][i];
            d->source[1][i] = t;
        }
    } else if (R(value_source-value_target)) {
        goto data_fill_memfail;
    }

    d->support_size = 0;
    for (i=0; i<n; i++) {
        for (j=0; j<n; j++) {
            if (d->source[i][j]) d->support_size++;
        }}

    if (!(d->support = calloc( d->support_size, sizeof(*d->support) ))) {
        DEBUG_PRINTF("! failed to allocate support array.\n");
        goto data_fill_memfail;
    }
    for (c=i=0; i<n; i++) {
        for (j=0; j<n; j++) {
            if (d->source[i][j]) {
                d->support[c].row = i;
                d->support[c].col = j;
                c++;
            }}}

    d->support_freeslots = d->support_size - PLACEONES(n);

    for (v=0; v<MM; v++) {

        d->groupings[v] = malloc( sizeof(*d->groupings[v])
          + ((d->support_freeslots+1) * sizeof(*d->groupings[v]->size)) );
        if (!d->groupings[v]) {
            DEBUG_PRINTF("! failed to allocate groupings array (%d).\n",
                    d->support_freeslots);
            goto data_fill_memfail;
        }

        d->groupings[v]->size = (candidate_t*) (d->groupings[v]+1);
        memset(d->groupings[v]->size, 0,
                (d->support_freeslots+1)*sizeof(*d->groupings[v]->size));
        d->groupings[v]->cached = 0;

        if (symmetric) break;
    }

    if (symmetric) {
        for (v=1; v<MM; v++) {
            d->groupings[v] = d->groupings[0];
        }
    }

    return 1;

data_fill_memfail:
    data_free(d);
    return 0;
}


void variable_set( data *d, bitstring chosen, int pos, int variable ) {
    int bit;
    d->base[pos] = d->variables[variable];
    for (bit=0; bit<d->support_size; bit++)
        if (bs_test(chosen,bit))
            d->source[d->support[bit].row][d->support[bit].col] = d->variables[variable];
}

void variable_clr( data *d, bitstring chosen, int pos ) {
    int bit;
    d->base[pos] = 1;
    for (bit=0; bit<d->support_size; bit++)
        if (bs_test(chosen,bit))
            d->source[d->support[bit].row][d->support[bit].col] = 1;
}


#if defined(PLAYALL)
int player_playall( data *d, bitstring blocked, int freeslots, int v ){
    int s,c;
    if (v == MM) {
        return the_callback(d);
    } else {
        for (s=1; (MM-v)*s <= freeslots; s++) {
            while (s > d->groupings[v]->cached)
                lazy_groupings(d,v);
            for (c=0; c < d->groupings[v]->size[s].count; c++) {
                if (d->groupings[v]->size[s].entry[c] & blocked)
                    continue;
                variable_set(d,d->groupings[v]->size[s].entry[c],v,v);
                if (!v || eval_target(d) == eval_source(d)) {
                    if (v > d->maxplaced) d->maxplaced = v;
                    if (!player_playall( d, blocked | d->groupings[v]->size[s].entry[c], freeslots-s, v+1))
                        return 0;
                }
                variable_clr(d,d->groupings[v]->size[s].entry[c],v);
            }
        }
        return 1;
    }
}

int play(data *d) {
    return player_playall( d, 0, d->support_freeslots, 0 );
}

#else // two players, one for variables and one for base slots

int player_choose_pos( data *d, bitstring blocked, int freeslots, int variable, int s, int c );

int player_choose_slots( data *d, bitstring blocked, int freeslots, int v, int s, int c ){
    if (v == MM) {
        return the_callback( d );
    } else {
        for ( ; (MM-v)*s <= freeslots; s++) {
            while (s > d->groupings[v]->cached)
                lazy_groupings(d,v);
            for ( ; c < d->groupings[v]->size[s].count; c++ ) {
                if (d->groupings[v]->size[s].entry[c] & blocked) continue;
                if (!player_choose_pos( d, blocked, freeslots-s, v, s, c ))
                    return 0;
            }
            c = 0;
        }
        return 1;
    }
}

int play(data *d) {
    return player_choose_slots(d, 0, d->support_freeslots, 0, 1, 0);
}

#if defined(SMART_POS_PLAYER)
/* Consider the following variable positions:

     0 1 2
     3 4 5
     6 7 8

Variable 0 is always placed in position 0, variables are placed in order.

The following positions are possible, up to the symmetriy group (row and
column permutations as well as transposition) of per3: */

int v0[]   = { 0 };           // for variable 0
int v1[]   = { 1, 4 };        // for variable 1
int v2_1[] = { 2, 3, 4, 5 };  // for variable 2 if 1 was placed in pos.1
int v2_4[] = { 1, 2, 5, 8 };  // for variable 2 if 1 was placed in pos.4
int v3_D[] = { 1, 2, 5 };     // for variable 3 if the diagonal is full
int v3_F[] = { 3, 4, 5 };     // for variable 3 if the first row is full

int player_choose_pos( data *d, bitstring blocked, int freeslots, int variable, int s, int c ) {
    int *positions = NULL;
    int _positions[MM];
    int k, i, length=0;
    bitstring chosen = d->groupings[variable]->size[s].entry[c];

    switch (variable) {
    case 0:
        positions = v0;
        length = 1;
        break;
    case 1:
        positions = v1;
        length = 2;
        break;
    case 2:
        if      (d->base[1] != 1) positions = v2_1;
        else if (d->base[4] != 1) positions = v2_4;
        length = 4;
        break;
    case 3:
        if ((d->base[4]!=1) && (d->base[8]!=1)) {
            positions = v3_D;
            length = 3;
            break;
        }
        if ((d->base[1]!=1) && (d->base[2]!=1)) {
            positions = v3_F;
            length = 3;
            break;
        }
    default:
        for (i=k=0; i<MM; i++)
            if (d->base[i] == 1) _positions[k++] = i;
        length = k;
        positions = _positions;
        break;
    }

    for (k=0; k<length; k++) {
        variable_set(d,chosen,positions[k],variable);
        if (eval_target(d) == eval_source(d)) {
            if (variable > d->maxplaced)  d->maxplaced = variable;
            if (!player_choose_slots( d, blocked | chosen, freeslots, variable+1, s, c+1))
                return 0;
        }
        variable_clr(d,chosen,positions[k]);
    }

    return 1;
}
#else
int player_choose_pos( data *d, bitstring blocked, int freeslots, int variable, int s, int c ) {
    bitstring chosen = d->groupings[variable]->size[s].entry[c];
    for (int pos=0; pos<MM; pos++) {
        if (d->base[pos] == 1) {
            variable_set(d,chosen,pos,variable);
            if (eval_target(d) == eval_source(d)) {
                if (variable > d->maxplaced)  d->maxplaced = variable;
                if (!player_choose_slots( d, blocked | chosen, freeslots, variable+1, s, c+1))
                    return 0;
            }
            variable_clr(d,chosen,pos);
        }
    }
    return 1;
}
#endif // smart place player
#endif // two players or one player

int main(int argc, char **argv) {
#ifdef PRINT_PROGRESS
    unsigned int counter=0;
#endif
    bitstring *b;
    int n;
    data d;
    unsigned char input[200];
    FILE* fp = (argc > 1) ? fopen(argv[1],"r") : stdin;

    srand( 31337 );
    ASSERT( sizeof(entry) == 8*sizeof(unsigned char));

    while ( fp && fscanf(fp,"%s\n",input)==1 ) {
        if ((b = f2_read6(input,&n))) {
            if (data_fill( &d, per, true, b, n )) {
#ifdef PRINT_PROGRESS
                printf("* operating on graph [%s] which is #%d\n", input, ++counter);
#endif
                fflush(stdout);
                play(&d);
                data_free(&d);
            }
            free(b);
        } else {
            DEBUG_PRINTF("\n! could not decode graph [%s].\n", input);
        }
    }

    if (fp && argc > 1)
        fclose(fp);
    return 0;

}

